On unknotting fibered positive knots and braids

The unknotting number $u$ and the genus $g$ of braid positive knots are equal, as shown by Rudolph. We prove the stronger statement that any positive braid diagram of a genus $g$ knot contains $g$ crossings, such that changing them produces a diagram of the trivial knot. Then, we turn to unknotting the more general class of fibered positive knots, for which $u = g$ was conjectured by Stoimenow. We prove that the known ways to unknot braid positive knots do not generalize to fibered positive knots. Namely, we prove that there are fibered positive knots that cannot be unknotted optimally along fibered positive knots; there are fibered positive knots that do not arise as trefoil plumbings; and there are positive diagrams of fibered positive knots of genus $g$ that do not contain $g$ crossings, such that changing them produces a diagram of the trivial knot. In fact, we conjecture that one of our examples is a counterexample to Stoimenow's conjecture.

==> anc/Code_comp.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In [Positive knots, closed braids, and the Jones polynomial: http://stoimenov.net/stoimeno/homepage/papers/pos.pdf] Corollaries 4.3 and 4.4 it is shown that for a positive fibered knot u(K) ≥ g(K) with equality for braid positive knots. (Here u stands for the unknotting number and g for the Seifert genus.) \n",
    "\n",
    "He also shows that equality holds for braid positive knots and conjectures that equality holds more general for fibered positive knots.\n",
    "\n",
    "Here we present an infinite family of potential counterexample to this conjecture.\n",
    "\n",
    "For that we describe for any n a positive diagram D_n of a fibered knot K of genus 5n+2. Such that the unknotting number in the diagram D seems larger than 5n+2.\n",
    "\n",
    "We also compute an upper bound on the algebraic unknotting number and check if our strategy for braid positive knots will work in that example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import snappy\n",
    "import itertools\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_D_n(n):\n",
    "    '''Returns the PD code of the diagram D_n.'''\n",
    "    PD=[]\n",
    "    PD_tangle=[(12,3,13,1),(3,12,4,11),(15,6,16,5),(10,7,11,6),(7,10,8,9),(13,9,14,2),(4,17,5,16),(8,15,18,14)]\n",
    "    for k in range(2*n+1):\n",
    "        PD_tangle_k=[]\n",
    "        for c in PD_tangle:\n",
    "            PD_tangle_k.append((c[0]+16*k,c[1]+16*k,c[2]+16*k,c[3]+16*k))\n",
    "        PD=PD+PD_tangle_k\n",
    "    PD=PD[:-2]\n",
    "    PD.append((4+16*k,1,5+16*k,16+16*k))\n",
    "    PD.append((8+16*k,15+16*k,2,14+16*k))\n",
    "    return PD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "D=snappy.Link(create_D_n(1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 89 graphics primitives"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.sage_link().plot() "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A DT code of D_1 is given by\n",
    "\n",
    "D=snappy.Link('DT: [(26,-30,24,-28,36,16,-38,-34,42,-46,40,-44,4,32,-6,-2,10,-14,8,-12,20,48,-22,-18)]')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We remark that the diagram has a nice 3-fold symmetry, that is not visible in this presentation of the diagram. (However, the KLO file shows the symmetry nicely.)\n",
    "\n",
    "We can also see its 3-fold symmetry via snappy and see that it is strongly invertible."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "D3"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K=D.exterior()\n",
    "K.symmetry_group()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.symmetry_group().is_invertible_knot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First we verify that D represents a fibered knot K of genus 7 which we can read-off directly from its knot Floer homology. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'L_space_knot': False,\n",
       " 'epsilon': 1,\n",
       " 'fibered': True,\n",
       " 'modulus': 2,\n",
       " 'nu': 7,\n",
       " 'ranks': {(-7, -14): 1,\n",
       "  (-6, -13): 1,\n",
       "  (-6, -12): 3,\n",
       "  (-5, -11): 8,\n",
       "  (-5, -10): 3,\n",
       "  (-4, -10): 11,\n",
       "  (-4, -9): 12,\n",
       "  (-3, -9): 9,\n",
       "  (-3, -8): 31,\n",
       "  (-2, -8): 3,\n",
       "  (-2, -7): 58,\n",
       "  (-2, -6): 3,\n",
       "  (-1, -6): 82,\n",
       "  (-1, -5): 6,\n",
       "  (0, -5): 91,\n",
       "  (0, -4): 6,\n",
       "  (1, -4): 82,\n",
       "  (1, -3): 6,\n",
       "  (2, -4): 3,\n",
       "  (2, -3): 58,\n",
       "  (2, -2): 3,\n",
       "  (3, -3): 9,\n",
       "  (3, -2): 31,\n",
       "  (4, -2): 11,\n",
       "  (4, -1): 12,\n",
       "  (5, -1): 8,\n",
       "  (5, 0): 3,\n",
       "  (6, -1): 1,\n",
       "  (6, 0): 3,\n",
       "  (7, 0): 1},\n",
       " 'seifert_genus': 7,\n",
       " 'tau': 7,\n",
       " 'total_rank': 559}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.knot_floer_homology()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We continue by checking that the diagram is really positive."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:7: DeprecationWarning: invalid decimal literal\n",
      "<>:7: DeprecationWarning: invalid decimal literal\n",
      "/tmp/ipykernel_2974343/221308939.py:7: DeprecationWarning: invalid decimal literal\n",
      "  if cros[Integer(3)]==0and cros[Integer(1)]!=Integer(1):\n"
     ]
    }
   ],
   "source": [
    "def sign_of_crossing(cros):\n",
    "    '''\n",
    "    Returns the sign of a crossing. (In a PD code that is ordered.)\n",
    "    '''\n",
    "    if cros[1]==0 and cros[3]!=1:\n",
    "        return 1\n",
    "    if cros[3]==0and cros[1]!=1:\n",
    "        return -1\n",
    "    if cros[1]>cros[3]:\n",
    "        return +1\n",
    "    return -1\n",
    "\n",
    "def diagram_is_positive(PD_code):\n",
    "    '''\n",
    "    Checks if the diagram is positive (or negative). (In a PD code that is ordered.)\n",
    "    '''\n",
    "    pm=sign_of_crossing(PD_code[0])\n",
    "    for c in PD_code:\n",
    "        if sign_of_crossing(c)!=pm:\n",
    "            return False\n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[(27, 1, 28, 0), (1, 27, 2, 26), (30, 4, 31, 3), (25, 5, 26, 4), (5, 25, 6, 24), (28, 24, 29, 23), (2, 32, 3, 31), (6, 30, 7, 29), (11, 33, 12, 32), (33, 11, 34, 10), (14, 36, 15, 35), (9, 37, 10, 36), (37, 9, 38, 8), (12, 8, 13, 7), (34, 16, 35, 15), (38, 14, 39, 13), (43, 17, 44, 16), (17, 43, 18, 42), (46, 20, 47, 19), (41, 21, 42, 20), (21, 41, 22, 40), (44, 40, 45, 39), (18, 0, 19, 47), (22, 46, 23, 45)]\n"
     ]
    }
   ],
   "source": [
    "PD=D.PD_code()\n",
    "print(PD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diagram_is_positive(PD)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We show that it is not braid positive by demonstrating that Ito's normalized version of the HOMFLYPT polynomial is not positive. So it might in principle be a counterexample to Stoimenow's conjecture."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-1, -2, -3, 4, 5, 6, 7, -8, 7, 9, 6, -10, -5, 7, 9, -4, 6, 3, 5, 8, 2, -4, 7, 1, -3, -2, -4, -3, -5, -4, 6, 5, 6, 7, -8, 7, -9, 6, 10, -5, 7, 4, 6, 8, 3, 5, 7, 2, 4, 6, 3, 5, 6, 7, -8, 7, -9, 6, -5, 7, 4, 6, 8, -5, 7, 6]\n"
     ]
    }
   ],
   "source": [
    "word=D.braid_word()\n",
    "print(word)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "var('a,b,v,z')\n",
    "\n",
    "R = PolynomialRing(ZZ, ['a','b'])\n",
    "\n",
    "def HOMFLY(word):\n",
    "    '''\n",
    "    Computes the HOMFLY polynomial.\n",
    "    '''\n",
    "    K=snappy.Link(braid_closure=word)\n",
    "    K.simplify(mode='global')\n",
    "    L=K.sage_link()\n",
    "    h(v,z) = L.homfly_polynomial('v', 'z', 'az')\n",
    "    return h(v,z)\n",
    "\n",
    "def normalized_HOMFLY(word):\n",
    "    '''\n",
    "    Given the braid word of an L-space knot. Returns Ito's normalized version of the HOMFLY.\n",
    "    '''\n",
    "    L=snappy.Link(braid_closure=word)\n",
    "    alex=L.exterior().alexander_polynomial()\n",
    "    g=alex.degree()/2\n",
    "    h(v,z)=HOMFLY(word)\n",
    "    homfly=(h((-a)^(-1/2),b^(1/2))*(-a)^(-g)).expand()\n",
    "    return homfly"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-a^4*b^3 + 2*a^3*b^4 - 2*a*b^6 + b^7 - 3*a^4*b^2 + 13*a^3*b^3 - 3*a^2*b^4 - 21*a*b^5 + 14*b^6 - 3*a^4*b + 27*a^3*b^2 - 12*a^2*b^3 - 79*a*b^4 + 75*b^5 - a^4 + 23*a^3*b - 9*a^2*b^2 - 136*a*b^3 + 193*b^4 + 7*a^3 + 9*a^2*b - 111*a*b^2 + 247*b^3 + 9*a^2 - 36*a*b + 144*b^2 + 27*b"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hom=normalized_HOMFLY(word)\n",
    "hom"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we demonstrate that the unknotting number of the diagram D is 9 and thus larger than 7. Moreover we try to compute its algebraic unknotting number. We also check that our proof strategy for positive rbaids dos not work, by checking that any of these knots is not positive fibered with the correct genus.\n",
    "\n",
    "For that we change all possible sets of up to 9 crossings and check if the fundamental group of the corresponding knot is free abelian (in that case the knot is verfied to be an unknot). In case it is not the unknot we compute its Alexander polynomial and if that is trivial its Jone spolynomial to verify that the knot is not trivial.\n",
    "\n",
    "If the Alexander polynomial is not monic the knot cannot be fibered. If it is monic we compute the knot Floer homology to verify the fiberedness and the correct genus. If we have such a knot we check if it is positive."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_unknot(PD):\n",
    "    '''\n",
    "    Returns True if it represents the unknot and False if the group looks not free abelian.\n",
    "    '''\n",
    "    K=snappy.Link(PD).exterior()\n",
    "    if K.fundamental_group().num_generators()==1:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "def is_trivial_Jones(PD):\n",
    "    K=snappy.Link(PD)\n",
    "    jones=K.jones_polynomial()\n",
    "    if jones==1:\n",
    "        return True\n",
    "    return False\n",
    "\n",
    "def change_crossing(PD_code,crossing):\n",
    "    '''\n",
    "    Changes the crossing.\n",
    "    '''\n",
    "    (a,b,c,d)=crossing\n",
    "    PD_code.remove(crossing)\n",
    "    PD_code.append((d,a,b,c))\n",
    "    return PD_code\n",
    "\n",
    "def unknotting_search(PD,depth=9):\n",
    "    start_time=time.time()\n",
    "    crossing_list=list(itertools.combinations(PD, depth))\n",
    "    w=False\n",
    "    for crossings in crossing_list:\n",
    "        PD_new=PD.copy()\n",
    "        for c in crossings:\n",
    "            PD_new=change_crossing(PD_new,c)\n",
    "        if is_unknot(PD_new):\n",
    "            print('An unknotting sequence:',crossings)\n",
    "            w=True\n",
    "            break\n",
    "        else:\n",
    "            alex=snappy.Link(PD_new).exterior().alexander_polynomial()\n",
    "            if alex==1:\n",
    "                print('We found a algebraic unknotting sequence:',crossings)\n",
    "                if is_trivial_Jones(PD_new):\n",
    "                    print('A sequence to a knot with trivial Jones polynomial:',crossings)\n",
    "            if alex.is_monic() or (-alex).is_monic():\n",
    "                if alex.degree()/2==7-depth:\n",
    "                    kfh=D.knot_floer_homology()\n",
    "                    if kfh.get('fibered'):\n",
    "                        if kfh.get('seifert_genus')==7-depth:\n",
    "                            print('We found a fibered knot with the correct genus:',crossings)\n",
    "                            S=snappy.Link(PD_new)\n",
    "                            S.simplify('global')\n",
    "                            print('Its PD code is:',S.PD_code())\n",
    "                            print('The diagram is positive:',diagram_is_positive(S.PD_code()))       \n",
    "    if w==False:\n",
    "        print('No unknotting sequence found!')\n",
    "    print('Total time taken:',(time.time()-start_time)/60,'minutes')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 0.011834824085235595 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 0.08272377252578736 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 0.6955813686052958 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 2.7964422861735025 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 11.453219691912333 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 27.72776108980179 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 66.501346941789 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "No unknotting sequence found!\n",
      "Total time taken: 117.3009952267011 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "An unknotting sequence: ((24, 0, 25, 47), (29, 1, 30, 0), (1, 29, 2, 28), (2, 24, 3, 23), (6, 36, 7, 35), (34, 8, 35, 7), (8, 32, 9, 31), (37, 11, 38, 10), (45, 17, 46, 16))\n",
      "Total time taken: 1.6776767452557881 minutes\n"
     ]
    }
   ],
   "source": [
    "unknotting_search(PD,9)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This proves that the (algebraic) unknotting number of the diagram D is 9 and that our proof strategy for positive braids does not work for the diagram D."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We print a few more interesting invariants of K."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We check its crossing number."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q^14 - 2*q^18 + 5*q^20 - 4*q^22 - 5*q^24 + 22*q^26 - 42*q^28 + 59*q^30 - 69*q^32 + 69*q^34 - 58*q^36 + 41*q^38 - 20*q^40 + 6*q^42 + q^44 - 3*q^46 + q^48 - q^50"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.jones_polynomial()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Link: 1 comp; 24 cross>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.simplify('global',type_III_limit=5000)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So the crossing number of K lies in between 18 and 24. We would expect the crossing number to be 24."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "t^14 + 2*t^13 - 5*t^12 - t^11 + 22*t^10 - 52*t^9 + 76*t^8 - 85*t^7 + 76*t^6 - 52*t^5 + 22*t^4 - t^3 - 5*t^2 + 2*t + 1"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "D.alexander_polynomial()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.is_two_bridge()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.verify_hyperbolicity()[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "29.248629919?"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.volume(verified=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.identify()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "33"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.num_tetrahedra()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[(1, 0)]]"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K.short_slopes()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The known lower bounds on the unknotting number can be devided into 4 types:\n",
    "\n",
    "(1) Bounds that are lower bounds for the smooth 4-genus. These will not help here since the smooth 4-genus of a positive knot agrees with its 3-genus and is here 7.\n",
    "\n",
    "(2) Other bounds from gauge theory, that are all smaller than 7.\n",
    "\n",
    "(3) Bounds on the algebraic unknotting number. The algebraic unknotting number in the above diagram is also 9. But can we maybe see that it is 7?\n",
    "\n",
    "(4) Bounds on the rational unknotting number. An explicit construction (see KLO file) shows that the rational unknotting number is at most 5. So this will not help us here as well. A lower bound on the rational unknotting number is given by the rank of the first homology of the double branched cover. We compute it in our example to be 3."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "K.dehn_fill((2,0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "cov=K.covers(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[unnamed link~cyc~0(1,0)]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "DBC=cov[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Z/5 + Z/5 + Z/15"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DBC.homology()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For completeness we perform some of the above computations for some more knots from the infinite family:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "-a^4*b^3 + 2*a^3*b^4 - 2*a*b^6 + b^7 - 3*a^4*b^2 + 13*a^3*b^3 - 3*a^2*b^4 - 21*a*b^5 + 14*b^6 - 3*a^4*b + 27*a^3*b^2 - 12*a^2*b^3 - 79*a*b^4 + 75*b^5 - a^4 + 23*a^3*b - 9*a^2*b^2 - 136*a*b^3 + 193*b^4 + 7*a^3 + 9*a^2*b - 111*a*b^2 + 247*b^3 + 9*a^2 - 36*a*b + 144*b^2 + 27*b\n",
      "---------------\n",
      "2\n",
      "-a^6*b^6 + 4*a^5*b^7 - 5*a^4*b^8 + 5*a^2*b^10 - 4*a*b^11 + b^12 - 7*a^6*b^5 + 41*a^5*b^6 - 70*a^4*b^7 + 10*a^3*b^8 + 85*a^2*b^9 - 83*a*b^10 + 24*b^11 - 20*a^6*b^4 + 162*a^5*b^5 - 380*a^4*b^6 + 120*a^3*b^7 + 600*a^2*b^8 - 730*a*b^9 + 248*b^10 - 30*a^6*b^3 + 330*a^5*b^4 - 1045*a^4*b^5 + 550*a^3*b^6 + 2310*a^2*b^7 - 3560*a*b^8 + 1445*b^9 - 25*a^6*b^2 + 380*a^5*b^3 - 1590*a^4*b^4 + 1240*a^3*b^5 + 5390*a^2*b^6 - 10588*a*b^7 + 5225*b^8 - 11*a^6*b + 249*a^5*b^2 - 1340*a^4*b^3 + 1450*a^3*b^4 + 8020*a^2*b^5 - 19918*a*b^6 + 12164*b^7 - 2*a^6 + 86*a^5*b - 560*a^4*b^2 + 810*a^3*b^3 + 7750*a^2*b^4 - 23746*a*b^5 + 18298*b^6 + 12*a^5 - 65*a^4*b + 130*a^3*b^2 + 4770*a^2*b^3 - 17360*a*b^4 + 17326*b^5 + 15*a^4 - 30*a^3*b + 1710*a^2*b^2 - 7095*a*b^3 + 9645*b^4 + 270*a^2*b - 1242*a*b^2 + 2700*b^3 + 243*b^2\n",
      "---------------\n",
      "3\n",
      "-a^8*b^9 + 6*a^7*b^10 - 14*a^6*b^11 + 14*a^5*b^12 - 14*a^3*b^14 + 14*a^2*b^15 - 6*a*b^16 + b^17 - 11*a^8*b^8 + 85*a^7*b^9 - 245*a^6*b^10 + 301*a^5*b^11 - 35*a^4*b^12 - 329*a^3*b^13 + 385*a^2*b^14 - 185*a*b^15 + 34*b^16 - 52*a^8*b^7 + 508*a^7*b^8 - 1813*a^6*b^9 + 2744*a^5*b^10 - 665*a^4*b^11 - 3388*a^3*b^12 + 4697*a^2*b^13 - 2552*a*b^14 + 521*b^15 - 140*a^8*b^6 + 1704*a^7*b^7 - 7504*a^6*b^8 + 13993*a^5*b^9 - 5355*a^4*b^10 - 20230*a^3*b^11 + 33586*a^2*b^12 - 20811*a*b^13 + 4757*b^14 - 238*a^8*b^5 + 3577*a^7*b^6 - 19362*a^6*b^7 + 44387*a^5*b^8 - 23975*a^4*b^9 - 78267*a^3*b^10 + 156758*a^2*b^11 - 111713*a*b^12 + 28833*b^13 - 266*a^8*b^4 + 4928*a^7*b^5 - 32732*a^6*b^6 + 92050*a^5*b^7 - 65800*a^4*b^8 - 208061*a^3*b^9 + 503629*a^2*b^10 - 416101*a*b^11 + 122353*b^12 - 196*a^8*b^3 + 4515*a^7*b^4 - 36869*a^6*b^5 + 127232*a^5*b^6 - 114695*a^4*b^7 - 393589*a^3*b^8 + 1144794*a^2*b^9 - 1104654*a*b^10 + 373590*b^11 - 92*a^8*b^2 + 2708*a^7*b^3 - 27363*a^6*b^4 + 116599*a^5*b^5 - 125930*a^4*b^6 - 540554*a^3*b^7 + 1862637*a^2*b^8 - 2113382*a*b^9 + 830519*b^10 - 25*a^8*b + 1009*a^7*b^2 - 12754*a^6*b^3 + 68453*a^5*b^4 - 80885*a^4*b^5 - 541870*a^3*b^6 + 2166654*a^2*b^7 - 2909934*a*b^8 + 1344180*b^9 - 3*a^8 + 207*a^7*b - 3297*a^6*b^2 + 23667*a^5*b^3 - 21980*a^4*b^4 - 390509*a^3*b^5 + 1774941*a^2*b^6 - 2843891*a*b^7 + 1565794*b^8 + 17*a^7 - 308*a^6*b + 3906*a^5*b^2 + 5215*a^4*b^3 - 192787*a^3*b^4 + 989478*a^2*b^5 - 1913737*a*b^6 + 1279741*b^7 + 21*a^6 + 126*a^5*b + 5040*a^4*b^2 - 58359*a^3*b^3 + 350721*a^2*b^4 - 837144*a*b^5 + 700455*b^6 + 945*a^4*b - 8127*a^3*b^2 + 68607*a^2*b^3 - 212247*a*b^4 + 235683*b^5 + 5103*a^2*b^2 - 23328*a*b^3 + 40824*b^4 + 2187*b^3\n",
      "---------------\n",
      "4\n",
      "-a^10*b^12 + 8*a^9*b^13 - 27*a^8*b^14 + 48*a^7*b^15 - 42*a^6*b^16 + 42*a^4*b^18 - 48*a^3*b^19 + 27*a^2*b^20 - 8*a*b^21 + b^22 - 15*a^10*b^11 + 145*a^9*b^12 - 576*a^8*b^13 + 1188*a^7*b^14 - 1218*a^6*b^15 + 126*a^5*b^16 + 1260*a^4*b^17 - 1644*a^3*b^18 + 1017*a^2*b^19 - 327*a*b^20 + 44*b^21 - 100*a^10*b^10 + 1158*a^9*b^11 - 5418*a^8*b^12 + 13008*a^7*b^13 - 15624*a^6*b^14 + 3276*a^5*b^15 + 17052*a^4*b^16 - 25632*a^3*b^17 + 17532*a^2*b^18 - 6146*a*b^19 + 894*b^20 - 394*a^10*b^9 + 5422*a^9*b^10 - 29835*a^8*b^11 + 83532*a^7*b^12 - 117516*a^6*b^13 + 37800*a^5*b^14 + 138138*a^4*b^15 - 241260*a^3*b^16 + 183438*a^2*b^17 - 70454*a*b^18 + 11129*b^19 - 1026*a^10*b^8 + 16675*a^9*b^9 - 107676*a^8*b^10 + 351756*a^7*b^11 - 579306*a^6*b^12 + 255906*a^5*b^13 + 750330*a^4*b^14 - 1533444*a^3*b^15 + 1302804*a^2*b^16 - 550989*a*b^17 + 94970*b^18 - 1866*a^10*b^7 + 35676*a^9*b^8 - 269874*a^8*b^9 + 1028736*a^7*b^10 - 1981602*a^6*b^11 + 1132614*a^5*b^12 + 2904300*a^4*b^13 - 6976980*a^3*b^14 + 6655680*a^2*b^15 - 3115662*a*b^16 + 588978*b^17 - 2436*a^10*b^6 + 54720*a^9*b^7 - 484713*a^8*b^8 + 2156772*a^7*b^9 - 4854948*a^6*b^10 + 3455424*a^5*b^11 + 8321250*a^4*b^12 - 23510004*a^3*b^13 + 25291944*a^2*b^14 - 13174128*a*b^15 + 2746119*b^16 - 2304*a^10*b^5 + 60936*a^9*b^6 - 633150*a^8*b^7 + 3293388*a^7*b^8 - 8659560*a^6*b^9 + 7457688*a^5*b^10 + 18113130*a^4*b^11 - 59883456*a^3*b^12 + 72922608*a^2*b^13 - 42492348*a*b^14 + 9823068*b^15 - 1569*a^10*b^4 + 49194*a^9*b^5 - 602415*a^8*b^6 + 3676104*a^7*b^7 - 11295270*a^6*b^8 + 11472678*a^5*b^9 + 30508338*a^4*b^10 - 116639748*a^3*b^11 + 161272998*a^2*b^12 - 105707620*a*b^13 + 27267822*b^14 - 751*a^10*b^3 + 28325*a^9*b^4 - 412524*a^8*b^5 + 2974176*a^7*b^6 - 10697274*a^6*b^7 + 12447414*a^5*b^8 + 40220208*a^4*b^9 - 174535152*a^3*b^10 + 274693446*a^2*b^11 - 203701954*a*b^12 + 59027548*b^13 - 240*a^10*b^2 + 11218*a^9*b^3 - 197352*a^8*b^4 + 1703808*a^7*b^5 - 7196112*a^6*b^6 + 9170532*a^5*b^7 + 41623974*a^4*b^8 - 200272572*a^3*b^9 + 359609832*a^2*b^10 - 303617580*a*b^11 + 99576328*b^12 - 46*a^10*b + 2850*a^9*b^2 - 62127*a^8*b^3 + 659784*a^7*b^4 - 3283560*a^6*b^5 + 4135824*a^5*b^6 + 33513102*a^4*b^7 - 174630924*a^3*b^8 + 358756200*a^2*b^9 - 347420776*a*b^10 + 130089966*b^11 - 4*a^10 + 403*a^9*b - 11322*a^8*b^2 + 157740*a^7*b^3 - 919926*a^6*b^4 + 731556*a^5*b^5 + 20470380*a^4*b^6 - 113574432*a^3*b^7 + 268246404*a^2*b^8 - 300779032*a*b^9 + 129972622*b^10 + 22*a^9 - 810*a^8*b + 18972*a^7*b^2 - 117474*a^6*b^3 - 263466*a^5*b^4 + 9049572*a^4*b^5 - 53289852*a^3*b^6 + 146150352*a^2*b^7 - 192286476*a*b^8 + 97255336*b^9 + 27*a^8 + 540*a^7*b + 5292*a^6*b^2 - 168588*a^5*b^3 + 2670192*a^4*b^4 - 17002332*a^3*b^5 + 55354212*a^2*b^6 - 87265620*a*b^7 + 52728516*b^8 + 2268*a^6*b - 27216*a^5*b^2 + 452466*a^4*b^3 - 3287628*a^3*b^4 + 13412628*a^2*b^5 - 26306208*a*b^6 + 19632780*b^7 + 30618*a^4*b^2 - 288684*a^3*b^3 + 1758348*a^2*b^4 - 4647375*a*b^5 + 4573017*b^6 + 78732*a^2*b^3 - 354294*a*b^4 + 551124*b^5 + 19683*b^4\n",
      "---------------\n",
      "5\n",
      "-a^12*b^15 + 10*a^11*b^16 - 44*a^10*b^17 + 110*a^9*b^18 - 165*a^8*b^19 + 132*a^7*b^20 - 132*a^5*b^22 + 165*a^4*b^23 - 110*a^3*b^24 + 44*a^2*b^25 - 10*a*b^26 + b^27 - 19*a^12*b^14 + 221*a^11*b^15 - 1111*a^10*b^16 + 3135*a^9*b^17 - 5280*a^8*b^18 + 4818*a^7*b^19 - 462*a^6*b^20 - 4818*a^5*b^21 + 6765*a^4*b^22 - 4895*a^3*b^23 + 2101*a^2*b^24 - 509*a*b^25 + 54*b^26 - 164*a^12*b^13 + 2208*a^11*b^14 - 12683*a^10*b^15 + 40480*a^9*b^16 - 76725*a^8*b^17 + 79728*a^7*b^18 - 15246*a^6*b^19 - 80784*a^5*b^20 + 128370*a^4*b^21 - 101200*a^3*b^22 + 46761*a^2*b^23 - 12112*a*b^24 + 1367*b^25 - 856*a^12*b^12 + 13276*a^11*b^13 - 87054*a^10*b^14 + 314655*a^9*b^15 - 672375*a^8*b^16 + 794772*a^7*b^17 - 229152*a^6*b^18 - 826782*a^5*b^19 + 1497870*a^4*b^20 - 1291400*a^3*b^21 + 644534*a^2*b^22 - 179049*a*b^23 + 21561*b^24 - 3030*a^12*b^11 + 53909*a^11*b^12 - 402974*a^10*b^13 + 1650385*a^9*b^14 - 3981120*a^8*b^15 + 5348310*a^7*b^16 - 2080848*a^6*b^17 - 5791962*a^5*b^18 + 12045990*a^4*b^19 - 11399355*a^3*b^20 + 6166270*a^2*b^21 - 1843111*a*b^22 + 237536*b^23 - 7722*a^12*b^10 + 157096*a^11*b^11 - 1336852*a^10*b^12 + 6204770*a^9*b^13 - 16911345*a^8*b^14 + 25801050*a^7*b^15 - 12770142*a^6*b^16 - 29542722*a^5*b^17 + 70941750*a^4*b^18 - 73938810*a^3*b^19 + 43496882*a^2*b^20 - 14036264*a*b^21 + 1942309*b^22 - 14663*a^12*b^9 + 340384*a^11*b^10 - 3294478*a^10*b^11 + 17330995*a^9*b^12 - 53408355*a^8*b^13 + 92471940*a^7*b^14 - 56136234*a^6*b^15 - 114040278*a^5*b^16 + 317378325*a^4*b^17 - 365439580*a^3*b^18 + 234600608*a^2*b^19 - 82016165*a*b^20 + 12227501*b^21 - 21153*a^12*b^8 + 559911*a^11*b^9 - 6162728*a^10*b^10 + 36762550*a^9*b^11 - 128187510*a^8*b^12 + 251724330*a^7*b^13 - 182757960*a^6*b^14 - 342217986*a^5*b^15 + 1104468585*a^4*b^16 - 1408644765*a^3*b^17 + 990183348*a^2*b^18 - 376380136*a*b^19 + 60673514*b^20 - 23397*a^12*b^7 + 706827*a^11*b^8 - 8855913*a^10*b^9 + 59973375*a^9*b^10 - 236874825*a^8*b^11 + 527350560*a^7*b^12 - 449163330*a^6*b^13 - 814601700*a^5*b^14 + 3036901560*a^4*b^15 - 4299300225*a^3*b^16 + 3320234907*a^2*b^17 - 1377337797*a*b^18 + 240989958*b^19 - 19855*a^12*b^6 + 686653*a^11*b^7 - 9818138*a^10*b^8 + 75650795*a^9*b^9 - 339036720*a^8*b^10 + 855639510*a^7*b^11 - 841020180*a^6*b^12 - 1562801130*a^5*b^13 + 6665023200*a^4*b^14 - 10489096970*a^3*b^15 + 8929161395*a^2*b^16 - 4058171458*a*b^17 + 773802898*b^18 - 12826*a^12*b^5 + 510752*a^11*b^6 - 8373607*a^10*b^7 + 73691970*a^9*b^8 - 375783210*a^8*b^9 + 1075495344*a^7*b^10 - 1200300486*a^6*b^11 - 2446386030*a^5*b^12 + 11743369770*a^4*b^13 - 20563141500*a^3*b^14 + 19360459382*a^2*b^15 - 9679683792*a*b^16 + 2020156281*b^17 - 6194*a^12*b^4 + 286890*a^11*b^5 - 5435078*a^10*b^6 + 54972115*a^9*b^7 - 320363505*a^8*b^8 + 1040788386*a^7*b^9 - 1293696096*a^6*b^10 - 3149213430*a^5*b^11 + 16645321770*a^4*b^12 - 32442938220*a^3*b^13 + 33900058588*a^2*b^14 - 18727458286*a*b^15 + 4298057834*b^16 - 2164*a^12*b^3 + 118603*a^11*b^4 - 2628912*a^10*b^5 + 30866715*a^9*b^6 - 206965440*a^8*b^7 + 764494236*a^7*b^8 - 1028357022*a^6*b^9 - 3338118696*a^5*b^10 + 18947323890*a^4*b^11 - 41111205190*a^3*b^12 + 47853897828*a^2*b^13 - 29351428706*a*b^14 + 7446602150*b^15 - 516*a^12*b^2 + 34526*a^11*b^3 - 913484*a^10*b^4 + 12659020*a^9*b^5 - 98670495*a^8*b^6 + 415281504*a^7*b^7 - 571852974*a^6*b^8 - 2891738784*a^5*b^9 + 17216614140*a^4*b^10 - 41598409050*a^3*b^11 + 54172844462*a^2*b^12 - 37095802262*a*b^13 + 10465574818*b^14 - 75*a^12*b + 6544*a^11*b^2 - 213664*a^10*b^3 + 3601235*a^9*b^4 - 33149325*a^8*b^5 + 159206850*a^7*b^6 - 192927966*a^6*b^7 - 2010465864*a^5*b^8 + 12346215420*a^4*b^9 - 33260861370*a^3*b^10 + 48721135540*a^2*b^11 - 37493318548*a*b^12 + 11844643868*b^13 - 5*a^12 + 691*a^11*b - 29524*a^10*b^2 + 646360*a^9*b^3 - 7194330*a^8*b^4 + 39245976*a^7*b^5 - 15614214*a^6*b^6 - 1088375970*a^5*b^7 + 6856604040*a^4*b^8 - 20669535260*a^3*b^9 + 34304395378*a^2*b^10 - 29914708924*a*b^11 + 10672683058*b^12 + 27*a^11 - 1661*a^10*b + 59455*a^9*b^2 - 818730*a^8*b^3 + 4826514*a^7*b^4 + 18377436*a^6*b^5 - 438361110*a^5*b^6 + 2861550615*a^4*b^7 - 9731539950*a^3*b^8 + 18495974772*a^2*b^9 - 18481806266*a*b^10 + 7528258387*b^11 + 33*a^10 + 1320*a^9*b - 11880*a^8*b^2 - 72666*a^7*b^3 + 8921682*a^6*b^4 - 122441814*a^5*b^5 + 854756595*a^4*b^6 - 3335322375*a^3*b^7 + 7384816197*a^2*b^8 - 8592277089*a*b^9 + 4055965782*b^10 + 4455*a^8*b - 65934*a^7*b^2 + 1696464*a^6*b^3 - 20952756*a^5*b^4 + 168002505*a^4*b^5 - 778836465*a^3*b^6 + 2070726768*a^2*b^7 - 2877210963*a*b^8 + 1609000767*b^9 + 112266*a^6*b^2 - 1635876*a^5*b^3 + 18403605*a^4*b^4 - 109499445*a^3*b^5 + 372282075*a^2*b^6 - 646074792*a*b^7 + 443795517*b^8 + 721710*a^4*b^3 - 6856245*a^3*b^4 + 35724645*a^2*b^5 - 85233951*a*b^6 + 77150799*b^7 + 1082565*a^2*b^4 - 4802652*a*b^5 + 6928416*b^6 + 177147*b^5\n",
      "---------------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6\n",
      "-a^14*b^18 + 12*a^13*b^19 - 65*a^12*b^20 + 208*a^11*b^21 - 429*a^10*b^22 + 572*a^9*b^23 - 429*a^8*b^24 + 429*a^6*b^26 - 572*a^5*b^27 + 429*a^4*b^28 - 208*a^3*b^29 + 65*a^2*b^30 - 12*a*b^31 + b^32 - 23*a^14*b^17 + 313*a^13*b^18 - 1898*a^12*b^19 + 6734*a^11*b^20 - 15301*a^10*b^21 + 22451*a^9*b^22 - 18876*a^8*b^23 + 1716*a^7*b^24 + 18447*a^6*b^25 - 27313*a^5*b^26 + 22022*a^4*b^27 - 11362*a^3*b^28 + 3757*a^2*b^29 - 731*a*b^30 + 64*b^31 - 244*a^14*b^16 + 3754*a^13*b^17 - 25480*a^12*b^18 + 100360*a^11*b^19 - 251680*a^10*b^20 + 406978*a^9*b^21 - 382668*a^8*b^22 + 68640*a^7*b^23 + 368940*a^6*b^24 - 610610*a^5*b^25 + 530816*a^4*b^26 - 292136*a^3*b^27 + 102440*a^2*b^28 - 21050*a*b^29 + 1940*b^30 - 1590*a^14*b^15 + 27570*a^13*b^16 - 209313*a^12*b^17 + 915954*a^11*b^18 - 2538822*a^10*b^19 + 4530240*a^9*b^20 - 4755465*a^8*b^21 + 1271556*a^7*b^22 + 4563702*a^6*b^23 - 8500206*a^5*b^24 + 7990125*a^4*b^25 - 4702230*a^3*b^26 + 1752582*a^2*b^27 - 381156*a*b^28 + 37053*b^29 - 7146*a^14*b^14 + 139247*a^13*b^15 - 1181336*a^12*b^16 + 5745402*a^11*b^17 - 17620889*a^10*b^18 + 34734557*a^9*b^19 - 40652469*a^8*b^20 + 14495052*a^7*b^21 + 39177996*a^6*b^22 - 82678167*a^5*b^23 + 84269614*a^4*b^24 - 53162278*a^3*b^25 + 21109959*a^2*b^26 - 4869973*a*b^27 + 500431*b^28 - 23562*a^14*b^13 + 514692*a^13*b^14 - 4874298*a^12*b^15 + 26349336*a^11*b^16 - 89491545*a^10*b^17 + 195055575*a^9*b^18 - 254270016*a^8*b^19 + 113961276*a^7*b^20 + 248391000*a^6*b^21 - 597731706*a^5*b^22 + 662349402*a^4*b^23 - 449027436*a^3*b^24 + 190418787*a^2*b^25 - 46706121*a*b^26 + 5084616*b^27 - 59150*a^14*b^12 + 1445684*a^13*b^13 - 15269657*a^12*b^14 + 91748982*a^11*b^15 - 345300956*a^10*b^16 + 832817128*a^9*b^17 - 1208205141*a^8*b^18 + 656450652*a^7*b^19 + 1209118482*a^6*b^20 - 3336442252*a^5*b^21 + 4029124957*a^4*b^22 - 2942448418*a^3*b^23 + 1335870120*a^2*b^24 - 349221184*a*b^25 + 40370753*b^26 - 115726*a^14*b^11 + 3160794*a^13*b^12 - 37213592*a^12*b^13 + 248559558*a^11*b^14 - 1037217610*a^10*b^15 + 2770104766*a^9*b^16 - 4469374767*a^8*b^17 + 2872813944*a^7*b^18 + 4641645294*a^6*b^19 - 14745949790*a^5*b^20 + 19447260690*a^4*b^21 - 15335838622*a^3*b^22 + 7472502258*a^2*b^23 - 2087182682*a*b^24 + 256845485*b^25 - 179036*a^14*b^10 + 5462093*a^13*b^11 - 71678555*a^12*b^12 + 532392510*a^11*b^13 - 2464992816*a^10*b^14 + 7294951092*a^9*b^15 - 13082607681*a^8*b^16 + 9773680488*a^7*b^17 + 14336857821*a^6*b^18 - 52512150691*a^5*b^19 + 75761435464*a^4*b^20 - 64663403662*a^3*b^21 + 33901845627*a^2*b^22 - 10143824886*a*b^23 + 1332212232*b^24 - 220792*a^14*b^9 + 7527806*a^13*b^10 - 110177028*a^12*b^11 + 910744978*a^11*b^12 - 4683151616*a^10*b^13 + 15370516590*a^9*b^14 - 30627067614*a^8*b^15 + 26228831772*a^7*b^16 + 36212294547*a^6*b^17 - 152545735199*a^5*b^18 + 241065192082*a^4*b^19 - 223194391992*a^3*b^20 + 126234241991*a^2*b^21 - 40570423075*a*b^22 + 5701817550*b^23 - 217646*a^14*b^8 + 8306298*a^13*b^9 - 135791227*a^12*b^10 + 1251033212*a^11*b^11 - 7154364074*a^10*b^12 + 26070162690*a^9*b^13 - 57703747530*a^8*b^14 + 55994602092*a^7*b^15 + 75845843502*a^6*b^16 - 364622775088*a^5*b^17 + 631597743777*a^4*b^18 - 635727847040*a^3*b^19 + 388903299070*a^2*b^20 - 134632081012*a*b^21 + 20305832976*b^22 - 171106*a^14*b^7 + 7331974*a^13*b^8 - 134237740*a^12*b^9 + 1381584412*a^11*b^10 - 8804922412*a^10*b^11 + 35676719650*a^9*b^12 - 87715720950*a^8*b^13 + 95417244780*a^7*b^14 + 133344045120*a^6*b^15 - 721250299484*a^5*b^16 + 1369684290689*a^4*b^17 - 1501927446422*a^3*b^18 + 996500420318*a^2*b^19 - 372684131846*a*b^20 + 60505293017*b^21 - 106470*a^14*b^6 + 5147961*a^13*b^7 - 105997359*a^12*b^8 + 1223061996*a^11*b^9 - 8712215655*a^10*b^10 + 39337775334*a^9*b^11 - 107455258053*a^8*b^12 + 129575017572*a^7*b^13 + 198731223834*a^6*b^14 - 1184529736390*a^5*b^15 + 2465239510019*a^4*b^16 - 2951136440070*a^3*b^17 + 2129652365594*a^2*b^18 - 863153894731*a*b^19 + 151329554610*b^20 - 51702*a^14*b^5 + 2842436*a^13*b^6 - 66237626*a^12*b^7 + 861388788*a^11*b^8 - 6887540231*a^10*b^9 + 34760429561*a^9*b^10 - 105542280558*a^8*b^11 + 139181201016*a^7*b^12 + 252578018550*a^6*b^13 - 1616683455530*a^5*b^14 + 3684353110152*a^4*b^15 - 4825184913796*a^3*b^16 + 3798700151194*a^2*b^17 - 1674142915742*a*b^18 + 318073540438*b^19 - 19146*a^14*b^4 + 1211016*a^13*b^5 - 32242743*a^12*b^6 + 476266830*a^11*b^7 - 4300990980*a^10*b^8 + 24366151524*a^9*b^9 - 82284550920*a^8*b^10 + 116387605620*a^7*b^11 + 273755999088*a^6*b^12 - 1830887911996*a^5*b^13 + 4564060577362*a^4*b^14 - 6554099108908*a^3*b^15 + 5647622306144*a^2*b^16 - 2716449412592*a*b^17 + 561433630769*b^18 - 5210*a^14*b^3 + 386318*a^13*b^4 - 11921780*a^12*b^5 + 202383558*a^11*b^6 - 2082734654*a^10*b^7 + 13325478166*a^9*b^8 - 50072344179*a^8*b^9 + 73469524128*a^7*b^10 + 251154511608*a^6*b^11 - 1713105580472*a^5*b^12 + 4666454928850*a^4*b^13 - 7366932371136*a^3*b^14 + 6974010471168*a^2*b^15 - 3676118733228*a*b^16 + 830047037436*b^17 - 979*a^14*b^2 + 87903*a^13*b^3 - 3216356*a^12*b^4 + 63922014*a^11*b^5 - 759729685*a^10*b^6 + 5537739064*a^9*b^7 - 23136446190*a^8*b^8 + 32776538652*a^7*b^9 + 192108613125*a^6*b^10 - 1314125599930*a^5*b^11 + 3909930717693*a^4*b^12 - 6807689107076*a^3*b^13 + 7110943566987*a^2*b^14 - 4127329089928*a*b^15 + 1023088450039*b^16 - 113*a^14*b + 13121*a^13*b^2 - 591422*a^12*b^3 + 14208948*a^11*b^4 - 199152525*a^10*b^5 + 1675497681*a^9*b^6 - 7740156138*a^8*b^7 + 8498881248*a^7*b^8 + 119801702163*a^6*b^9 - 816458976905*a^5*b^10 + 2655879317234*a^4*b^11 - 5121746129318*a^3*b^12 + 5934565511043*a^2*b^13 - 3814358352813*a*b^14 + 1043930381460*b^15 - 6*a^14 + 1088*a^13*b - 64909*a^12*b^2 + 2015832*a^11*b^3 - 34496462*a^10*b^4 + 342051424*a^9*b^5 - 1703944242*a^8*b^6 - 121709016*a^7*b^7 + 59127410628*a^6*b^8 - 403392908490*a^5*b^9 + 1439679049094*a^4*b^10 - 3093615317572*a^3*b^11 + 4003592511360*a^2*b^12 - 2869514529974*a*b^13 + 873079380064*b^14 + 32*a^13 - 2951*a^12*b + 147654*a^11*b^2 - 3281278*a^10*b^3 + 39923026*a^9*b^4 - 185617575*a^8*b^5 - 1090054680*a^7*b^6 + 22203709242*a^6*b^7 - 154221984774*a^5*b^8 + 608682913553*a^4*b^9 - 1470554110454*a^3*b^10 + 2145336299262*a^2*b^11 - 1730215809712*a*b^12 + 590321497819*b^13 + 39*a^12 + 2574*a^11*b - 74646*a^10*b^2 + 1356069*a^9*b^3 + 8393814*a^8*b^4 - 438872148*a^7*b^5 + 5999879457*a^6*b^6 - 43753963968*a^5*b^7 + 193990840758*a^4*b^8 - 534434283240*a^3*b^9 + 890644996098*a^2*b^10 - 818252634420*a*b^11 + 316616295567*b^12 + 7722*a^10*b - 131274*a^9*b^2 + 4517370*a^8*b^3 - 82053972*a^7*b^4 + 1067547195*a^6*b^5 - 8605416105*a^5*b^6 + 44188589016*a^4*b^7 - 142143402258*a^3*b^8 + 276192974772*a^2*b^9 - 294235203834*a*b^10 + 131162540652*b^11 + 312741*a^8*b^2 - 6254820*a^7*b^3 + 105706458*a^6*b^4 - 1035172710*a^5*b^5 + 6570062928*a^4*b^6 - 25774805394*a^3*b^7 + 60454029402*a^2*b^8 - 76796736822*a*b^9 + 40371167070*b^10 + 3752892*a^6*b^3 - 56293380*a^5*b^4 + 531972441*a^4*b^5 - 2796416298*a^3*b^6 + 8481365334*a^2*b^7 - 13498129008*a*b^8 + 8695962522*b^9 + 14073345*a^4*b^4 - 132545322*a^3*b^5 + 627927066*a^2*b^6 - 1392237639*a*b^7 + 1183952133*b^8 + 13817466*a^2*b^5 - 60584274*a*b^6 + 82904796*b^7 + 1594323*b^6\n",
      "---------------\n",
      "7\n",
      "-a^16*b^21 + 14*a^15*b^22 - 90*a^14*b^23 + 350*a^13*b^24 - 910*a^12*b^25 + 1638*a^11*b^26 - 2002*a^10*b^27 + 1430*a^9*b^28 - 1430*a^7*b^30 + 2002*a^6*b^31 - 1638*a^5*b^32 + 910*a^4*b^33 - 350*a^3*b^34 + 90*a^2*b^35 - 14*a*b^36 + b^37 - 27*a^16*b^20 + 421*a^15*b^21 - 2985*a^14*b^22 + 12705*a^13*b^23 - 35945*a^12*b^24 + 70161*a^11*b^25 - 93093*a^10*b^26 + 73645*a^9*b^27 - 6435*a^8*b^28 - 70785*a^7*b^29 + 109109*a^6*b^30 - 95277*a^5*b^31 + 55965*a^4*b^32 - 22645*a^3*b^33 + 6105*a^2*b^34 - 993*a*b^35 + 74*b^36 - 340*a^16*b^19 + 5892*a^15*b^20 - 46065*a^14*b^21 + 214760*a^13*b^22 - 662025*a^12*b^23 + 1403220*a^11*b^24 - 2023021*a^10*b^25 + 1767480*a^9*b^26 - 302445*a^8*b^27 - 1644500*a^7*b^28 + 2807805*a^6*b^29 - 2622984*a^5*b^30 + 1632085*a^4*b^31 - 695940*a^3*b^32 + 197025*a^2*b^33 - 33560*a*b^34 + 2613*b^35 - 2660*a^16*b^18 + 51120*a^15*b^19 - 440460*a^14*b^20 + 2250325*a^13*b^21 - 7566195*a^12*b^22 + 17436510*a^11*b^23 - 27337310*a^10*b^24 + 26321295*a^9*b^25 - 6660225*a^8*b^26 - 23855260*a^7*b^27 + 45405360*a^6*b^28 - 45483165*a^5*b^29 + 30035915*a^4*b^30 - 13520850*a^3*b^31 + 4026330*a^2*b^32 - 719335*a*b^33 + 58605*b^34 - 14526*a^16*b^17 + 308945*a^15*b^18 - 2931450*a^14*b^19 + 16416015*a^13*b^20 - 60250645*a^12*b^21 + 151124883*a^11*b^22 - 257867610*a^10*b^23 + 273169325*a^9*b^24 - 91396305*a^8*b^25 - 242541585*a^7*b^26 + 518079562*a^6*b^27 - 557754015*a^5*b^28 + 391652625*a^4*b^29 - 186454835*a^3*b^30 + 58502730*a^2*b^31 - 10980669*a*b^32 + 937555*b^33 - 58954*a^16*b^16 + 1385040*a^15*b^17 - 14461020*a^14*b^18 + 88765250*a^13*b^19 - 355847310*a^12*b^20 + 972348741*a^11*b^21 - 1807006201*a^10*b^22 + 2103406305*a^9*b^23 - 876929625*a^8*b^24 - 1839707870*a^7*b^25 + 4440205770*a^6*b^26 - 5148669708*a^5*b^27 + 3851596840*a^4*b^28 - 1942719975*a^3*b^29 + 643386555*a^2*b^30 - 127084007*a*b^31 + 11390169*b^32 - 184793*a^16*b^15 + 4788084*a^15*b^16 - 54967290*a^14*b^17 + 369813465*a^13*b^18 - 1620078460*a^12*b^19 + 4826288922*a^11*b^20 - 9774836071*a^10*b^21 + 12489992515*a^9*b^22 - 6257336085*a^8*b^23 - 10823372560*a^7*b^24 + 29714564880*a^6*b^25 - 37186308705*a^5*b^26 + 29690865750*a^4*b^27 - 15895918430*a^3*b^28 + 5566588545*a^2*b^29 - 1159140059*a*b^30 + 109240292*b^31 - 458775*a^16*b^14 + 13094033*a^15*b^15 - 165180390*a^14*b^16 + 1218013020*a^13*b^17 - 5833323405*a^12*b^18 + 18958734795*a^11*b^19 - 41871862032*a^10*b^20 + 58682876395*a^9*b^21 - 34481818800*a^8*b^22 - 50718861765*a^7*b^23 + 159372323110*a^6*b^24 - 215641588890*a^5*b^25 + 184099656195*a^4*b^26 - 104812381695*a^3*b^27 + 38883025320*a^2*b^28 - 8551124805*a*b^29 + 848877689*b^30 - 917495*a^16*b^13 + 28822455*a^15*b^14 - 399394305*a^14*b^15 + 3228032325*a^13*b^16 - 16908233160*a^12*b^17 + 59991793680*a^11*b^18 - 144566827405*a^10*b^19 + 222079670670*a^9*b^20 - 150426651375*a^8*b^21 - 193049906335*a^7*b^22 + 697804302195*a^6*b^23 - 1022407736805*a^5*b^24 + 934942996260*a^4*b^25 - 567087309600*a^3*b^26 + 223286985195*a^2*b^27 - 51958851830*a*b^28 + 5443225530*b^29 - 1494753*a^16*b^12 + 51668095*a^15*b^13 - 786446010*a^14*b^14 + 6968886085*a^13*b^15 - 39943867145*a^12*b^16 + 154826337393*a^11*b^17 - 407323426510*a^10*b^18 + 685490979745*a^9*b^19 - 528318911835*a^8*b^20 - 606186849840*a^7*b^21 + 2527937154743*a^6*b^22 - 4015546770690*a^5*b^23 + 3939791527490*a^4*b^24 - 2550675700300*a^3*b^25 + 1068014989485*a^2*b^26 - 263483058008*a*b^27 + 29184982055*b^28 - 1997541*a^16*b^11 + 75997311*a^15*b^12 - 1271153280*a^14*b^13 + 12356578185*a^13*b^14 - 77557974130*a^12*b^15 + 328679767143*a^11*b^16 - 944644304604*a^10*b^17 + 1740909240070*a^9*b^18 - 1510988591970*a^8*b^19 - 1591391053395*a^7*b^20 + 7653033593205*a^6*b^21 - 13189881257007*a^5*b^22 + 13906774674975*a^4*b^23 - 9628118578715*a^3*b^24 + 4295731056435*a^2*b^25 - 1125823474392*a*b^26 + 132117477710*b^27 - 2196987*a^16*b^10 + 92087541*a^15*b^11 - 1694210505*a^14*b^12 + 18084234350*a^13*b^13 - 124426917615*a^12*b^14 + 577100013126*a^11*b^15 - 1813369490933*a^10*b^16 + 3658599511710*a^9*b^17 - 3545085013470*a^8*b^18 - 3536336289915*a^7*b^19 + 19504527567525*a^6*b^20 - 36484723284555*a^5*b^21 + 41400258297580*a^4*b^22 - 30709489074810*a^3*b^23 + 14629597071375*a^2*b^24 - 4081675043719*a*b^25 + 508542739302*b^26 - 1988805*a^16*b^9 + 92006577*a^15*b^10 - 1864927155*a^14*b^11 + 21892208975*a^13*b^12 - 165354214025*a^12*b^13 + 840451067820*a^11*b^14 - 2890109518296*a^10*b^15 + 6382533547390*a^9*b^16 - 6851055008655*a^8*b^17 - 6731778673620*a^7*b^18 + 42070935541635*a^6*b^19 - 85397623764180*a^5*b^20 + 104437091452330*a^4*b^21 - 83159250984355*a^3*b^22 + 42389285194620*a^2*b^23 - 12618042825375*a*b^24 + 1672800885119*b^25 - 1477035*a^16*b^8 + 75632025*a^15*b^9 - 1693215510*a^14*b^10 + 21908148885*a^13*b^11 - 182017399655*a^12*b^12 + 1015606651605*a^11*b^13 - 3826890422355*a^10*b^14 + 9250400644485*a^9*b^15 - 10916688227445*a^8*b^16 - 11101562456985*a^7*b^17 + 77077659498840*a^6*b^18 - 169657654927215*a^5*b^19 + 223911691169985*a^4*b^20 - 191764742087590*a^3*b^21 + 104824064028810*a^2*b^22 - 33368283528090*a*b^23 + 4718127967245*b^24 - 893803*a^16*b^7 + 50870955*a^15*b^8 - 1262466720*a^14*b^9 + 18061626275*a^13*b^10 - 165517385670*a^12*b^11 + 1016199429336*a^11*b^12 - 4202820126505*a^10*b^13 + 11120637197670*a^9*b^14 - 14311311834105*a^8*b^15 - 16005467377185*a^7*b^16 + 120180733765092*a^6*b^17 - 286510322266350*a^5*b^18 + 408596345131520*a^4*b^19 - 377140767736740*a^3*b^20 + 221592386042310*a^2*b^21 - 75619411536297*a*b^22 + 11432467592985*b^23 - 435749*a^16*b^6 + 27733683*a^15*b^7 - 766915935*a^14*b^8 + 12185843670*a^13*b^9 - 123641358295*a^12*b^10 + 837859863750*a^11*b^11 - 3811756202254*a^10*b^12 + 11042437400995*a^9*b^13 - 15343324199775*a^8*b^14 - 20269131429690*a^7*b^15 + 159540278060163*a^6*b^16 - 411281992381260*a^5*b^17 + 634603059326600*a^4*b^18 - 632643425761445*a^3*b^19 + 400544431028760*a^2*b^20 - 146919900354340*a*b^21 + 23813688937688*b^22 - 168228*a^16*b^5 + 12078239*a^15*b^6 - 374905005*a^14*b^7 + 6657271425*a^13*b^8 - 75176538255*a^12*b^9 + 564653250525*a^11*b^10 - 2833865754720*a^10*b^11 + 8989599964345*a^9*b^12 - 13301915031405*a^8*b^13 - 22508736242850*a^7*b^14 + 180079014191076*a^6*b^15 - 501068704638138*a^5*b^16 + 837645849488175*a^4*b^17 - 904011358110455*a^3*b^18 + 618415731980625*a^2*b^19 - 244515792708825*a*b^20 + 42614925760075*b^21 - 50120*a^16*b^4 + 4111848*a^15*b^5 - 144783225*a^14*b^6 + 2898573930*a^13*b^7 - 36693266610*a^12*b^8 + 307226755290*a^11*b^9 - 1707460384630*a^10*b^10 + 5930406832350*a^9*b^11 - 9141780047400*a^8*b^12 - 21728466124365*a^7*b^13 + 172264625347815*a^6*b^14 - 516427885203321*a^5*b^15 + 936813274263685*a^4*b^16 - 1097362829057355*a^3*b^17 + 813531682503540*a^2*b^18 - 347833757477735*a*b^19 + 65393165778000*b^20 - 11075*a^16*b^3 + 1059065*a^15*b^4 - 42970995*a^14*b^5 + 982475795*a^13*b^6 - 14086548385*a^12*b^7 + 132525948555*a^11*b^8 - 819718504605*a^10*b^9 + 3114022841930*a^9*b^10 - 4799692632735*a^8*b^11 - 17967422252780*a^7*b^12 + 138880293737185*a^6*b^13 - 447949933766790*a^5*b^14 + 883480231930205*a^4*b^15 - 1126631440735920*a^3*b^16 + 908246208341055*a^2*b^17 - 421422756818280*a*b^18 + 85772099961700*b^19 - 1701*a^16*b^2 + 196055*a^15*b^3 - 9394035*a^14*b^4 + 250206705*a^13*b^5 - 4125313010*a^12*b^6 + 44109647400*a^11*b^7 - 305657967615*a^10*b^8 + 1265363164065*a^9*b^9 - 1773333271710*a^8*b^10 - 12487371566670*a^7*b^11 + 93563742752480*a^6*b^12 - 324546891604845*a^5*b^13 + 697736321972235*a^4*b^14 - 972144400559570*a^3*b^15 + 855614412582510*a^2*b^16 - 432601421758881*a*b^17 + 95710883259495*b^18 - 161*a^16*b + 23898*a^15*b^2 - 1409835*a^14*b^3 + 45240510*a^13*b^4 - 878385690*a^12*b^5 + 10860757635*a^11*b^6 - 85032517570*a^10*b^7 + 379199035215*a^9*b^8 - 345583303065*a^8*b^9 - 7132942651835*a^7*b^10 + 52032647090424*a^6*b^11 - 194333709181521*a^5*b^12 + 457068153981075*a^4*b^13 - 698927082374745*a^3*b^14 + 674815892436210*a^2*b^15 - 373583997044587*a*b^16 + 90276561535167*b^17 - 7*a^16 + 1611*a^15*b - 126930*a^14*b^2 + 5254585*a^13*b^3 - 125143655*a^12*b^4 + 1841922810*a^11*b^5 - 16449973540*a^10*b^6 + 75957726130*a^9*b^7 + 52099439535*a^8*b^8 - 3261422301280*a^7*b^9 + 23475503329278*a^6*b^10 - 94764165120534*a^5*b^11 + 245121747767260*a^4*b^12 - 413798284685135*a^3*b^13 + 440899144329555*a^2*b^14 - 268832808111859*a*b^15 + 71359003785307*b^16 + 37*a^15 - 4770*a^14*b + 315840*a^13*b^2 - 10009090*a^12*b^3 + 186306120*a^11*b^4 - 1897865970*a^10*b^5 + 7421074375*a^9*b^6 + 64587097575*a^8*b^7 - 1154737847835*a^7*b^8 + 8383537567405*a^6*b^9 - 36864961392168*a^5*b^10 + 105701464755705*a^4*b^11 - 198560227153015*a^3*b^12 + 235283018493150*a^2*b^13 - 159173398525650*a*b^14 + 46735333859074*b^15 + 45*a^14 + 4410*a^13*b - 229320*a^12*b^2 + 7129395*a^11*b^3 - 67387320*a^10*b^4 - 509832180*a^9*b^5 + 23050015560*a^8*b^6 - 302464639620*a^7*b^7 + 2286283254255*a^6*b^8 - 11107795988835*a^5*b^9 + 35737451052030*a^4*b^10 - 75549323475990*a^3*b^11 + 100600564998375*a^2*b^12 - 76240932707250*a*b^13 + 24981623099505*b^14 + 12285*a^12*b - 228501*a^11*b^2 + 9324315*a^10*b^3 - 227161935*a^9*b^4 + 4402177065*a^8*b^5 - 54631856565*a^7*b^6 + 450637981794*a^6*b^7 - 2480150406825*a^5*b^8 + 9132349577715*a^4*b^9 - 22095869673150*a^3*b^10 + 33557123125890*a^2*b^11 - 28865673040230*a*b^12 + 10680007786110*b^13 + 729729*a^10*b^2 - 18764460*a^9*b^3 + 426891465*a^8*b^4 - 5996808675*a^7*b^5 + 58536671193*a^6*b^6 - 382132342683*a^5*b^7 + 1666880814690*a^4*b^8 - 4742946276705*a^3*b^9 + 8402392971765*a^2*b^10 - 8361292530591*a*b^11 + 3550892417514*b^12 + 14073345*a^8*b^3 - 295540245*a^7*b^4 + 4176968796*a^6*b^5 - 35654691618*a^5*b^6 + 197447750955*a^4*b^7 - 693671533695*a^3*b^8 + 1488432987090*a^2*b^9 - 1765383996717*a*b^10 + 881883962001*b^11 + 98513415*a^6*b^4 - 1472327766*a^5*b^5 + 12520159470*a^4*b^6 - 60322588515*a^3*b^7 + 168708012165*a^2*b^8 - 251395212600*a*b^9 + 153797627907*b^10 + 241805655*a^4*b^5 - 2250652635*a^3*b^6 + 9988433595*a^2*b^7 - 20946747015*a*b^8 + 16960939515*b^9 + 167403915*a^2*b^6 - 727011288*a*b^7 + 956593800*b^8 + 14348907*b^7\n",
      "---------------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8\n",
      "-a^18*b^24 + 16*a^17*b^25 - 119*a^16*b^26 + 544*a^15*b^27 - 1700*a^14*b^28 + 3808*a^13*b^29 - 6188*a^12*b^30 + 7072*a^11*b^31 - 4862*a^10*b^32 + 4862*a^8*b^34 - 7072*a^7*b^35 + 6188*a^6*b^36 - 3808*a^5*b^37 + 1700*a^4*b^38 - 544*a^3*b^39 + 119*a^2*b^40 - 16*a*b^41 + b^42 - 31*a^18*b^23 + 545*a^17*b^24 - 4420*a^16*b^25 + 21896*a^15*b^26 - 73780*a^14*b^27 + 177548*a^13*b^28 - 309400*a^12*b^29 + 380120*a^11*b^30 - 286858*a^10*b^31 + 24310*a^9*b^32 + 272272*a^8*b^33 - 433160*a^7*b^34 + 402220*a^6*b^35 - 260372*a^5*b^36 + 121720*a^4*b^37 - 40664*a^3*b^38 + 9265*a^2*b^39 - 1295*a*b^40 + 84*b^41 - 452*a^18*b^22 + 8718*a^17*b^23 - 77078*a^16*b^24 + 413984*a^15*b^25 - 1505520*a^14*b^26 + 3896536*a^13*b^27 - 7289464*a^12*b^28 + 9632064*a^11*b^29 - 7954232*a^10*b^30 + 1312740*a^9*b^31 + 7205484*a^8*b^32 - 12609376*a^7*b^33 + 12450256*a^6*b^34 - 8490888*a^5*b^35 + 4162280*a^4*b^36 - 1453568*a^3*b^37 + 345372*a^2*b^38 - 50242*a*b^39 + 3386*b^40 - 4130*a^18*b^21 + 87254*a^17*b^22 - 840599*a^16*b^23 + 4896408*a^15*b^24 - 19232440*a^14*b^25 + 53588080*a^13*b^26 - 107726892*a^12*b^27 + 153177752*a^11*b^28 - 138090524*a^10*b^29 + 33499180*a^9*b^30 + 119921230*a^8*b^31 - 232263928*a^7*b^32 + 244339368*a^6*b^33 - 175822976*a^5*b^34 + 90504260*a^4*b^35 - 33082680*a^3*b^36 + 8207566*a^2*b^37 - 1244146*a*b^38 + 87217*b^39 - 26578*a^18*b^20 + 614107*a^17*b^21 - 6442932*a^16*b^22 + 40705752*a^15*b^23 - 172789700*a^14*b^24 + 518753844*a^13*b^25 - 1121618316*a^12*b^26 + 1717076296*a^11*b^27 - 1686666696*a^10*b^28 + 537615650*a^9*b^29 + 1409289596*a^8*b^30 - 3041000664*a^7*b^31 + 3415052004*a^6*b^32 - 2596860364*a^5*b^33 + 1405626300*a^4*b^34 - 538535112*a^3*b^35 + 139685498*a^2*b^36 - 22091493*a*b^37 + 1612808*b^38 - 128330*a^18*b^19 + 3238252*a^17*b^20 - 36974898*a^16*b^21 + 253370176*a^15*b^22 - 1162822100*a^14*b^23 + 3764269404*a^13*b^24 - 8760784760*a^12*b^25 + 14447079400*a^11*b^26 - 15439922784*a^10*b^27 + 6092329100*a^9*b^28 + 12449374652*a^8*b^29 - 30141433296*a^7*b^30 + 36201551204*a^6*b^31 - 29134201180*a^5*b^32 + 16606222200*a^4*b^33 - 6677666776*a^3*b^34 + 1813273754*a^2*b^35 - 299579256*a*b^36 + 22805238*b^37 - 483496*a^18*b^18 + 13306968*a^17*b^19 - 165256065*a^16*b^20 + 1228129096*a^15*b^21 - 6095973560*a^14*b^22 + 21291380992*a^13*b^23 - 53377768444*a^12*b^24 + 94863852200*a^11*b^25 - 110173289512*a^10*b^26 + 51890181200*a^9*b^27 + 85946677674*a^8*b^28 - 235220831976*a^7*b^29 + 302684596760*a^6*b^30 - 258187418944*a^5*b^31 + 155192805860*a^4*b^32 - 65590970120*a^3*b^33 + 18671437552*a^2*b^34 - 3226838120*a*b^35 + 256461935*b^36 - 1459084*a^18*b^17 + 43752508*a^17*b^18 - 590635658*a^16*b^19 + 4759925880*a^15*b^20 - 25559959680*a^14*b^21 + 96372064320*a^13*b^22 - 260428891996*a^12*b^23 + 499038883616*a^11*b^24 - 629225784616*a^10*b^25 + 345248869680*a^9*b^26 + 476099370032*a^8*b^27 - 1484205995272*a^7*b^28 + 2049584558112*a^6*b^29 - 1855695247728*a^5*b^30 + 1177974483900*a^4*b^31 - 524018436368*a^3*b^32 + 156597597460*a^2*b^33 - 28348569020*a*b^34 + 2355473914*b^35 - 3591590*a^18*b^16 + 117242905*a^17*b^17 - 1719706995*a^16*b^18 + 15028080104*a^15*b^19 - 87325077080*a^14*b^20 + 355614906640*a^13*b^21 - 1036495736276*a^12*b^22 + 2142460352656*a^11*b^23 - 2930530957354*a^10*b^24 + 1841234416450*a^9*b^25 + 2156955557900*a^8*b^26 - 7717265777208*a^7*b^27 + 11452867730668*a^6*b^28 - 11021882603704*a^5*b^29 + 7399481309480*a^4*b^30 - 3469605371200*a^3*b^31 + 1090057523804*a^2*b^32 - 206993856179*a*b^33 + 18005556979*b^34 - 7304322*a^18*b^15 + 259431968*a^17*b^16 - 4133663968*a^16*b^17 + 39171541304*a^15*b^18 - 246384419720*a^14*b^19 + 1084237639968*a^13*b^20 - 3410539924792*a^12*b^21 + 7607866353672*a^11*b^22 - 11281986986270*a^10*b^23 + 8013568066790*a^9*b^24 + 8110361321920*a^8*b^25 - 33534373277600*a^7*b^26 + 53546987008060*a^6*b^27 - 54847118353132*a^5*b^28 + 38997524833680*a^4*b^29 - 19302958571216*a^3*b^30 + 6385085429724*a^2*b^31 - 1273716731914*a*b^32 + 116157605848*b^33 - 12383344*a^18*b^14 + 478449972*a^17*b^15 - 8281096253*a^16*b^16 + 85112961600*a^15*b^17 - 579718559240*a^14*b^18 + 2758285670896*a^13*b^19 - 9369553244688*a^12*b^20 + 22566026693912*a^11*b^21 - 36261611551880*a^10*b^22 + 28830956906180*a^9*b^23 + 25619819975178*a^8*b^24 - 123085648389808*a^7*b^25 + 211655346374472*a^6*b^26 - 231030048601912*a^5*b^27 + 174223853423360*a^4*b^28 - 91170135799560*a^3*b^29 + 31800153936664*a^2*b^30 - 6674083337296*a*b^31 + 639058571747*b^32 - 17604452*a^18*b^13 + 740037404*a^17*b^14 - 13917728674*a^16*b^15 + 155213065168*a^15*b^16 - 1145421578640*a^14*b^17 + 5896316145944*a^13*b^18 - 21643974266824*a^12*b^19 + 56310604386712*a^11*b^20 - 98011506953932*a^10*b^21 + 86534740512220*a^9*b^22 + 68743912920826*a^8*b^23 - 384749858316824*a^7*b^24 + 712857464767448*a^6*b^25 - 830171638758168*a^5*b^26 + 664932297861700*a^4*b^27 - 368418775263248*a^3*b^28 + 135716140652984*a^2*b^29 - 30014572919096*a*b^30 + 3022253039452*b^31 - 21056880*a^18*b^12 + 963670126*a^17*b^13 - 19705447456*a^16*b^14 + 238616164456*a^15*b^15 - 1909329879780*a^14*b^16 + 10642373403844*a^13*b^17 - 42248630852792*a^12*b^18 + 118805081140512*a^11*b^19 - 223915371875624*a^10*b^20 + 218062624160810*a^9*b^21 + 158413848160568*a^8*b^22 - 1030745657263088*a^7*b^23 + 2057888512757168*a^6*b^24 - 2559633005426952*a^5*b^25 + 2180564889079340*a^4*b^26 - 1281228789761512*a^3*b^27 + 499263902471964*a^2*b^28 - 116540641440004*a*b^29 + 12360341995300*b^30 - 21213960*a^18*b^11 + 1058176356*a^17*b^12 - 23552069076*a^16*b^13 + 309993495024*a^15*b^14 - 2692331879500*a^14*b^15 + 16265623387580*a^13*b^16 - 69899272376024*a^12*b^17 + 212600311697904*a^11*b^18 - 433791668361480*a^10*b^19 + 463218518697220*a^9*b^20 + 317229733555020*a^8*b^21 - 2378051102165232*a^7*b^22 + 5114218348278312*a^6*b^23 - 6800619429872576*a^5*b^24 + 6170664296242720*a^4*b^25 - 3850992845321080*a^3*b^26 + 1590065517453180*a^2*b^27 - 392416056521820*a*b^28 + 43912878797432*b^29 - 17980968*a^18*b^10 + 979321992*a^17*b^11 - 23763653082*a^16*b^12 + 340484888280*a^15*b^13 - 3214242756440*a^14*b^14 + 21075308833544*a^13*b^15 - 98154240074436*a^12*b^16 + 323172691865816*a^11*b^17 - 713779425543184*a^10*b^18 + 831113556501800*a^9*b^19 + 559104987805650*a^8*b^20 - 4741628886558720*a^7*b^21 + 10974895224995520*a^6*b^22 - 15615830198263288*a^5*b^23 + 15113113483974640*a^4*b^24 - 10034318476003536*a^3*b^25 + 4397675288926384*a^2*b^26 - 1149506619583904*a*b^27 + 135963863303932*b^28 - 12778152*a^18*b^9 + 761855544*a^17*b^10 - 20200992696*a^16*b^11 + 315730366704*a^15*b^12 - 3245762788960*a^14*b^13 + 23136598588656*a^13*b^14 - 116950217996612*a^12*b^15 + 417266786345448*a^11*b^16 - 997544943655832*a^10*b^17 + 1259454375110360*a^9*b^18 + 878150095868760*a^8*b^19 - 8190475620745080*a^7*b^20 + 20375519528429520*a^6*b^21 - 31046717553363680*a^5*b^22 + 32094648753147000*a^4*b^23 - 22708922176881352*a^3*b^24 + 10583132469699456*a^2*b^25 - 2935426783873624*a*b^26 + 367678173664540*b^27 - 7567465*a^18*b^8 + 495679234*a^17*b^9 - 14407299757*a^16*b^10 + 246320128168*a^15*b^11 - 2764392198600*a^14*b^12 + 21469434307412*a^13*b^13 - 118002152235968*a^12*b^14 + 456831045385208*a^11*b^15 - 1182131836445274*a^10*b^16 + 1608360853220550*a^9*b^17 + 1240950634126632*a^8*b^18 - 12272095972686576*a^7*b^19 + 32753636907106752*a^6*b^20 - 53484823769441260*a^5*b^21 + 59144902381579940*a^4*b^22 - 44676993605982104*a^3*b^23 + 22182852722325146*a^2*b^24 - 6541890192621160*a*b^25 + 869465542750194*b^26 - 3700391*a^18*b^7 + 267594925*a^17*b^8 - 8562548100*a^16*b^9 + 160740134408*a^15*b^10 - 1975834675040*a^14*b^11 + 16766584209256*a^13*b^12 - 100439231009936*a^12*b^13 + 422601550024576*a^11*b^14 - 1183699994759854*a^10*b^15 + 1722503828624150*a^9*b^16 + 1583069228251368*a^8*b^17 - 15951722930678496*a^7*b^18 + 45577170614405976*a^6*b^19 - 79817122202074040*a^5*b^20 + 94564364016506600*a^4*b^21 - 76404376958379192*a^3*b^22 + 40500100114977702*a^2*b^23 - 12725925764636882*a*b^24 + 1798534798110448*b^25 - 1474220*a^18*b^6 + 118497838*a^17*b^7 - 4198667888*a^16*b^8 + 86981848168*a^15*b^9 - 1176181416720*a^14*b^10 + 10945979032520*a^13*b^11 - 71682759759884*a^12*b^12 + 328468580150984*a^11*b^13 - 995815553204472*a^10*b^14 + 1534209240155020*a^9*b^15 + 1814350241659670*a^8*b^16 - 17967147903919240*a^7*b^17 + 54826204054108760*a^6*b^18 - 103049518061510888*a^5*b^19 + 131023723842031220*a^4*b^20 - 113462430814143360*a^3*b^21 + 64350775509531328*a^2*b^22 - 21593619584312868*a*b^23 + 3252635866423404*b^24 - 469482*a^18*b^5 + 42344158*a^17*b^6 - 1674782863*a^16*b^7 + 38552324056*a^15*b^8 - 576835448320*a^14*b^9 + 5916268950200*a^13*b^10 - 42521557518440*a^12*b^11 + 212742090211560*a^11*b^12 - 697857293128996*a^10*b^13 + 1120996898613020*a^9*b^14 + 1845878125519714*a^8*b^15 - 17490941243270456*a^7*b^16 + 56869014253441936*a^6*b^17 - 114823170429258928*a^5*b^18 + 156969236462347040*a^4*b^19 - 146017507293695760*a^3*b^20 + 88822185496253700*a^2*b^21 - 31909000226051700*a*b^22 + 5135619409583902*b^23 - 116262*a^18*b^4 + 11927975*a^17*b^5 - 532619180*a^16*b^6 + 13753757792*a^15*b^7 - 229530079800*a^14*b^8 + 2611609847560*a^13*b^9 - 20706228422880*a^12*b^10 + 113474618770240*a^11*b^11 - 402332981370320*a^10*b^12 + 656519448374790*a^9*b^13 + 1640041102023324*a^8*b^14 - 14654032540134520*a^7*b^15 + 50664847894182340*a^6*b^16 - 110015220755760964*a^5*b^17 + 162049095671441640*a^4*b^18 - 162339398990596928*a^3*b^19 + 106200337196199728*a^2*b^20 - 40957636003713262*a*b^21 + 7062914914135052*b^22 - 21478*a^18*b^3 + 2559128*a^17*b^4 - 131173802*a^16*b^5 + 3852285136*a^15*b^6 - 72512781920*a^14*b^7 + 923605795560*a^13*b^8 - 8133717715760*a^12*b^9 + 49017441617560*a^11*b^10 - 187335061708080*a^10*b^11 + 294994487327540*a^9*b^12 + 1249925379340924*a^8*b^13 - 10499697772264480*a^7*b^14 + 38553767468668452*a^6*b^15 - 90174914220702892*a^5*b^16 + 143479425803119640*a^4*b^17 - 155245575792878104*a^3*b^18 + 109555785161126568*a^2*b^19 - 45499600517189636*a*b^20 + 8432686653995468*b^21 - 2768*a^18*b^2 + 396464*a^17*b^3 - 23939349*a^16*b^4 + 816430848*a^15*b^5 - 17620698560*a^14*b^6 + 254516528840*a^13*b^7 - 2513067589760*a^12*b^8 + 16732785018560*a^11*b^9 - 68455089005160*a^10*b^10 + 91573553122480*a^9*b^11 + 802232841007598*a^8*b^12 - 6377480192937672*a^7*b^13 + 24869111897410872*a^6*b^14 - 62794744913805296*a^5*b^15 + 108265199980084700*a^4*b^16 - 126959646833240120*a^3*b^17 + 96992036666259152*a^2*b^18 - 43532386279582752*a*b^19 + 8701613337035082*b^20 - 220*a^18*b + 40508*a^17*b^2 - 3011958*a^16*b^3 + 123530840*a^15*b^4 - 3136569360*a^14*b^5 + 52395224000*a^13*b^6 - 587806906960*a^12*b^7 + 4345898107720*a^11*b^8 - 18684092867440*a^10*b^9 + 12236069474200*a^9*b^10 + 425320415268320*a^8*b^11 - 3244618163586696*a^7*b^12 + 13460385710656976*a^6*b^13 - 36811016468098992*a^5*b^14 + 69042862756793900*a^4*b^15 - 88116619431132160*a^3*b^16 + 73182951981583072*a^2*b^17 - 35644331399184712*a*b^18 + 7715450480992328*b^19 - 8*a^18 + 2277*a^17*b - 227817*a^16*b^2 + 12049328*a^15*b^3 - 376391900*a^14*b^4 + 7515518780*a^13*b^5 - 97698371680*a^12*b^6 + 804342256120*a^11*b^7 - 3428627483710*a^10*b^8 - 5017748773180*a^9*b^9 + 182230775271402*a^8*b^10 - 1360398324150528*a^7*b^11 + 6029904581474228*a^6*b^12 - 17945929460838428*a^5*b^13 + 36806539404441140*a^4*b^14 - 51391937537764216*a^3*b^15 + 46639501446541084*a^2*b^16 - 24773664247508824*a*b^17 + 5834614781186380*b^18 + 42*a^17 - 7208*a^16*b + 608056*a^15*b^2 - 25662180*a^14*b^3 + 656132204*a^13*b^4 - 10186487584*a^12*b^5 + 92066800176*a^11*b^6 - 288649564346*a^10*b^7 - 3775755273290*a^9*b^8 + 61401276242592*a^8*b^9 - 459744602932160*a^7*b^10 + 2194544695770700*a^6*b^11 - 7158490701486852*a^5*b^12 + 16167006920617040*a^4*b^13 - 24863260612121296*a^3*b^14 + 24814914834875580*a^2*b^15 - 14462555023951220*a*b^16 + 3727455731441416*b^17 + 51*a^16 + 6936*a^15*b - 544680*a^14*b^2 + 23727648*a^13*b^3 - 455244972*a^12*b^4 + 3623671584*a^11*b^5 + 34471910616*a^10*b^6 - 1228736746380*a^9*b^7 + 15676531566696*a^8*b^8 - 121392714342432*a^7*b^9 + 632328095948640*a^6*b^10 - 2285080819887096*a^5*b^11 + 5738571865815780*a^4*b^12 - 9808579763672136*a^3*b^13 + 10856018619632880*a^2*b^14 - 6995802429056568*a*b^15 + 1987207313306928*b^16 + 18360*a^14*b - 359856*a^13*b^2 + 15203916*a^12*b^3 - 456881256*a^11*b^4 + 12897145404*a^10*b^5 - 234803240100*a^9*b^6 + 2869333926030*a^8*b^7 - 23922957406608*a^7*b^8 + 138968939517408*a^6*b^9 - 565732227121488*a^5*b^10 + 1602561915579420*a^4*b^11 - 3082873849798392*a^3*b^12 + 3826496027796768*a^2*b^13 - 2754098239197168*a*b^14 + 870129174825324*b^15 + 1503684*a^12*b^2 - 47688264*a^11*b^3 + 1361048832*a^10*b^4 - 25277465070*a^9*b^5 + 343345834260*a^8*b^6 - 3271980725208*a^7*b^7 + 22002471176868*a^6*b^8 - 103704684775272*a^5*b^9 + 338785602374520*a^4*b^10 - 747233017522560*a^3*b^11 + 1056766875978024*a^2*b^12 - 861316911148464*a*b^13 + 306366739910028*b^14 + 42532776*a^10*b^3 - 1169651340*a^9*b^4 + 22393506564*a^8*b^5 - 272213633016*a^7*b^6 + 2279132335116*a^6*b^7 - 13066954390980*a^5*b^8 + 51108033530520*a^4*b^9 - 133103101006008*a^3*b^10 + 219689478441792*a^2*b^11 - 206865193614552*a*b^12 + 84261071608272*b^13 + 478493730*a^8*b^4 - 10057068216*a^7*b^5 + 127401130584*a^6*b^6 - 987934962168*a^5*b^7 + 4978636915680*a^4*b^8 - 16131197453688*a^3*b^9 + 32335455211560*a^2*b^10 - 36296499922920*a*b^11 + 17366715110088*b^12 + 2192371272*a^6*b^5 - 32379637248*a^5*b^6 + 256037644980*a^4*b^7 - 1155283292376*a^3*b^8 + 3037686995304*a^2*b^9 - 4295505805632*a*b^10 + 2517540888024*b^11 + 3794488740*a^4*b^6 - 34909296408*a^3*b^7 + 147659818968*a^2*b^8 - 296322467103*a*b^9 + 230569397937*b^10 + 1951451352*a^2*b^7 - 8408459502*a*b^8 + 10732982436*b^9 + 129140163*b^8\n",
      "---------------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9\n",
      "-a^20*b^27 + 18*a^19*b^28 - 152*a^18*b^29 + 798*a^17*b^30 - 2907*a^16*b^31 + 7752*a^15*b^32 - 15504*a^14*b^33 + 23256*a^13*b^34 - 25194*a^12*b^35 + 16796*a^11*b^36 - 16796*a^9*b^38 + 25194*a^8*b^39 - 23256*a^7*b^40 + 15504*a^6*b^41 - 7752*a^5*b^42 + 2907*a^4*b^43 - 798*a^3*b^44 + 152*a^2*b^45 - 18*a*b^46 + b^47 - 35*a^20*b^26 + 685*a^19*b^27 - 6251*a^18*b^28 + 35283*a^17*b^29 - 137598*a^16*b^30 + 391476*a^15*b^31 - 833340*a^14*b^32 + 1329468*a^13*b^33 - 1536834*a^12*b^34 + 1116934*a^11*b^35 - 92378*a^10*b^36 - 1049750*a^9*b^37 + 1713192*a^8*b^38 - 1670556*a^7*b^39 + 1166676*a^6*b^40 - 608532*a^5*b^41 + 237405*a^4*b^42 - 67659*a^3*b^43 + 13357*a^2*b^44 - 1637*a*b^45 + 94*b^46 - 580*a^20*b^25 + 12328*a^19*b^26 - 121543*a^18*b^27 + 737808*a^17*b^28 - 3082389*a^16*b^29 + 9364416*a^15*b^30 - 21236604*a^14*b^31 + 36062304*a^13*b^32 - 44492604*a^12*b^33 + 35137232*a^11*b^34 - 5635058*a^10*b^35 - 31173376*a^9*b^36 + 55653546*a^8*b^37 - 57426816*a^7*b^38 + 42066228*a^6*b^39 - 22914912*a^5*b^40 + 9310152*a^4*b^41 - 2757432*a^3*b^42 + 564737*a^2*b^43 - 71696*a*b^44 + 4259*b^45 - 6064*a^20*b^24 + 139812*a^19*b^25 - 1488650*a^18*b^26 + 9720267*a^17*b^27 - 43526511*a^16*b^28 + 141311208*a^15*b^29 - 341692656*a^14*b^30 + 618086340*a^13*b^31 - 814118916*a^12*b^32 + 696832448*a^11*b^33 - 163509060*a^10*b^34 - 585449774*a^9*b^35 + 1150232070*a^8*b^36 - 1258126344*a^7*b^37 + 967883712*a^6*b^38 - 551256348*a^5*b^39 + 233501868*a^4*b^40 - 71944260*a^3*b^41 + 15301118*a^2*b^42 - 2014149*a*b^43 + 123889*b^44 - 44966*a^20*b^23 + 1123245*a^19*b^24 - 12910006*a^18*b^25 + 90678621*a^17*b^26 - 435404646*a^16*b^27 + 1511574108*a^15*b^28 - 3900108720*a^14*b^29 + 7520536908*a^13*b^30 - 10578507108*a^12*b^31 + 9793420078*a^11*b^32 - 3004686828*a^10*b^33 - 7808586370*a^9*b^34 + 16994814252*a^8*b^35 - 19738518372*a^7*b^36 + 15967693632*a^6*b^37 - 9519568404*a^5*b^38 + 4208492970*a^4*b^39 - 1350349779*a^3*b^40 + 298537234*a^2*b^41 - 40785939*a*b^42 + 2600090*b^43 - 252010*a^20*b^22 + 6812728*a^19*b^23 - 84479092*a^18*b^24 + 638265138*a^17*b^25 - 3287288895*a^16*b^26 + 12210427140*a^15*b^27 - 33640854396*a^14*b^28 + 69197603964*a^13*b^29 - 103978510116*a^12*b^30 + 103946127428*a^11*b^31 - 39278571332*a^10*b^32 - 78748919392*a^9*b^33 + 191243043498*a^8*b^34 - 236248234932*a^7*b^35 + 201218582604*a^6*b^36 - 125715699516*a^5*b^37 + 58070222310*a^4*b^38 - 19424668620*a^3*b^39 + 4468717160*a^2*b^40 - 634271762*a*b^41 + 41948093*b^42 - 1110651*a^20*b^21 + 32459480*a^19*b^22 - 434026462*a^18*b^23 + 3526932399*a^17*b^24 - 19488765405*a^16*b^25 + 77489340840*a^15*b^26 - 228106495380*a^14*b^27 + 500825886420*a^13*b^28 - 804192505194*a^12*b^29 + 866967563592*a^11*b^30 - 388990455568*a^10*b^31 - 624296948470*a^9*b^32 + 1705236969306*a^8*b^33 - 2244137619624*a^7*b^34 + 2014905037716*a^6*b^35 - 1320764035020*a^5*b^36 + 638164606245*a^4*b^37 - 222787119264*a^3*b^38 + 53390061294*a^2*b^39 - 7881049153*a*b^40 + 541272899*b^41 - 3953469*a^20*b^20 + 124797003*a^19*b^21 - 1798500252*a^18*b^22 + 15716897850*a^17*b^23 - 93193191276*a^16*b^24 + 396814821780*a^15*b^25 - 1248787494096*a^14*b^26 + 2928313980588*a^13*b^27 - 5026393290282*a^12*b^28 + 5837266412874*a^11*b^29 - 3034850092560*a^10*b^30 - 3993813043272*a^9*b^31 + 12376636144080*a^8*b^32 - 17378175578556*a^7*b^33 + 16467771431040*a^6*b^34 - 11338534424604*a^5*b^35 + 5737238276415*a^4*b^36 - 2092686885741*a^3*b^37 + 522988513788*a^2*b^38 - 80373214338*a*b^39 + 5738393028*b^40 - 11583321*a^20*b^19 + 394628163*a^19*b^20 - 6126922761*a^18*b^21 + 57574068603*a^17*b^22 - 366391356495*a^16*b^23 + 1671320223168*a^15*b^24 - 5625902514612*a^14*b^25 + 14097479437848*a^13*b^26 - 25875642011232*a^12*b^27 + 32342437754874*a^11*b^28 - 19151264424006*a^10*b^29 - 21005801213670*a^9*b^30 + 74548656450372*a^8*b^31 - 111834347303280*a^7*b^32 + 111978098325372*a^6*b^33 - 81078637918488*a^5*b^34 + 43012163281569*a^4*b^35 - 16410933500109*a^3*b^36 + 4281814161159*a^2*b^37 - 685837750101*a*b^38 + 50958166947*b^39 - 28320659*a^20*b^18 + 1040716801*a^19*b^19 - 17401925466*a^18*b^20 + 175826653695*a^17*b^21 - 1201101478890*a^16*b^22 + 5871703574028*a^15*b^23 - 21151695948648*a^14*b^24 + 56668964770572*a^13*b^25 - 111263423139024*a^12*b^26 + 149571926122684*a^11*b^27 - 99593324751206*a^10*b^28 - 92106523850172*a^9*b^29 + 378069379914564*a^8*b^30 - 606682441567992*a^7*b^31 + 642577067463012*a^6*b^32 - 489830257897536*a^5*b^33 + 272756172682119*a^4*b^34 - 108984246888945*a^3*b^35 + 29721239224996*a^2*b^36 - 4967394005231*a*b^37 + 384518651298*b^38 - 58365055*a^20*b^17 + 2312547817*a^19*b^18 - 41637919170*a^18*b^19 + 452367398493*a^17*b^20 - 3317860441896*a^16*b^21 + 17389161906756*a^15*b^22 - 67069399302840*a^14*b^23 + 192222042012096*a^13*b^24 - 403848413088978*a^12*b^25 + 583547078753366*a^11*b^26 - 432675408262526*a^10*b^27 - 340391176198710*a^9*b^28 + 1632361362978294*a^8*b^29 - 2804687717969532*a^7*b^30 + 3145612387321812*a^6*b^31 - 2527335353443560*a^5*b^32 + 1478923737067533*a^4*b^33 - 619581781599495*a^3*b^34 + 176817799929092*a^2*b^35 - 30872030673407*a*b^36 + 2492587349910*b^37 - 102127109*a^20*b^16 + 4362379499*a^19*b^17 - 84577310999*a^18*b^18 + 988179496002*a^17*b^19 - 7784020937367*a^16*b^20 + 43756956076104*a^15*b^21 - 180794120205732*a^14*b^22 + 554593891847424*a^13*b^23 - 1247259913044054*a^12*b^24 + 1936265970981238*a^11*b^25 - 1586324226733246*a^10*b^26 - 1070010862048778*a^9*b^27 + 6052665780462132*a^8*b^28 - 11142879162948072*a^7*b^29 + 13246274571360444*a^6*b^30 - 11229806908267572*a^5*b^31 + 6913905118123071*a^4*b^32 - 3040654837362897*a^3*b^33 + 909176831779309*a^2*b^34 - 166031732123380*a*b^35 + 13998800603983*b^36 - 152498636*a^20*b^15 + 7023351729*a^19*b^16 - 146654908315*a^18*b^17 + 1843283542263*a^17*b^18 - 15600602616807*a^16*b^19 + 94108383372672*a^15*b^20 - 416779832529816*a^14*b^21 + 1369171791116160*a^13*b^22 - 3297453979715376*a^12*b^23 + 5497536072582736*a^11*b^24 - 4945214451370050*a^10*b^25 - 2885728017366844*a^9*b^26 + 19406735759936694*a^8*b^27 - 38295413724351156*a^7*b^28 + 48294883136346336*a^6*b^29 - 43249070808190020*a^5*b^30 + 28048865841848676*a^4*b^31 - 12965473402590189*a^3*b^32 + 4066947466412149*a^2*b^33 - 777783413828055*a*b^34 + 68566281455849*b^35 - 194946004*a^20*b^14 + 9684395304*a^19*b^15 - 217893681443*a^18*b^16 + 2947640030544*a^17*b^17 - 26819572754478*a^16*b^18 + 173721896996616*a^15*b^19 - 825202971811272*a^14*b^20 + 2905007460369888*a^13*b^21 - 7495484691642012*a^12*b^22 + 13416411264855248*a^11*b^23 - 13180137020638302*a^10*b^24 - 6739096439829884*a^9*b^25 + 54102180435048798*a^8*b^26 - 114431844609018564*a^7*b^27 + 153215223472296036*a^6*b^28 - 145092042341661444*a^5*b^29 + 99241774020367872*a^4*b^30 - 48277878510182508*a^3*b^31 + 15907032961588997*a^2*b^32 - 3189994834855296*a*b^33 + 294410245071904*b^34 - 213671606*a^20*b^13 + 11458333268*a^19*b^14 - 277997546960*a^18*b^15 + 4050724543134*a^17*b^16 - 39652633422987*a^16*b^17 + 276013866585516*a^15*b^18 - 1407356763233028*a^14*b^19 + 5312999336263188*a^13*b^20 - 14694183259419066*a^12*b^21 + 28231049949583780*a^11*b^22 - 30146646284724112*a^10*b^23 - 13782393526207358*a^9*b^24 + 131710716317832132*a^8*b^25 - 298467762479715108*a^7*b^26 + 424574379637802544*a^6*b^27 - 425621747547446232*a^5*b^28 + 307411152184865028*a^4*b^29 - 157586756434741200*a^3*b^30 + 54613783482166660*a^2*b^31 - 11500019769552652*a*b^32 + 1112639951705059*b^33 - 200786490*a^20*b^12 + 11637039478*a^19*b^13 - 304783625588*a^18*b^14 + 4788549959256*a^17*b^15 - 50483336092140*a^16*b^16 + 378000511518660*a^15*b^17 - 2070821434814916*a^14*b^18 + 8390639626847460*a^13*b^19 - 24889375774775694*a^12*b^20 + 51317641526857602*a^11*b^21 - 59311278207849668*a^10*b^22 - 25043693282855624*a^9*b^23 + 280956989196816192*a^8*b^24 - 681494731117109592*a^7*b^25 + 1030571896767097908*a^6*b^26 - 1094799017361056808*a^5*b^27 + 836021826947761776*a^4*b^28 - 452217489687933180*a^3*b^29 + 165072123735433104*a^2*b^30 - 36548927313088436*a*b^31 + 3712204000656700*b^32 - 161492571*a^20*b^11 + 10132743852*a^19*b^12 - 286929708210*a^18*b^13 + 4867748639352*a^17*b^14 - 55342129137561*a^16*b^15 + 446301464452920*a^15*b^16 - 2630009441601012*a^14*b^17 + 11448947733244488*a^13*b^18 - 36450830609339172*a^12*b^19 + 80645898820519578*a^11*b^20 - 100461539821615830*a^10*b^21 - 41146928350737222*a^9*b^22 + 526457333766163176*a^8*b^23 - 1364968686171480912*a^7*b^24 + 2195407672252384680*a^6*b^25 - 2474080606855856040*a^5*b^26 + 2000049597672924582*a^4*b^27 - 1143153094718290332*a^3*b^28 + 440151366862071636*a^2*b^29 - 102622885300549476*a*b^30 + 10958214036664074*b^31 - 110797569*a^20*b^10 + 7543444239*a^19*b^11 - 231429124503*a^18*b^12 + 4247464967649*a^17*b^13 - 52166364507810*a^16*b^14 + 453813211825488*a^15*b^15 - 2880741687171612*a^14*b^16 + 13489606974845184*a^13*b^17 - 46135608975992796*a^12*b^18 + 109522580739442728*a^11*b^19 - 146417785851786306*a^10*b^20 - 62220129498410520*a^9*b^21 + 868011151474008360*a^8*b^22 - 2401076516315218668*a^7*b^23 + 4109191712342421876*a^6*b^24 - 4917655601202403884*a^5*b^25 + 4214091782614074762*a^4*b^26 - 2548776616572278550*a^3*b^27 + 1036711613989703694*a^2*b^28 - 254923656452857866*a*b^29 + 28662538105816104*b^30 - 64498426*a^20*b^9 + 4779539414*a^19*b^10 - 159303310383*a^18*b^11 + 3170774043714*a^17*b^12 - 42162204098229*a^16*b^13 + 396453012715008*a^15*b^14 - 2715729406452144*a^14*b^15 + 13699861586236836*a^13*b^16 - 50384587353305634*a^12*b^17 + 128332744170251114*a^11*b^18 - 183235094358622878*a^10*b^19 - 87615495953158082*a^9*b^20 + 1260372115100247942*a^8*b^21 - 3711092391387425412*a^7*b^22 + 6760271461840288872*a^6*b^23 - 8600841668431839852*a^5*b^24 + 7823607921418846620*a^4*b^25 - 5014894952123686572*a^3*b^26 + 2158289512907325750*a^2*b^27 - 560632524352773472*a*b^28 + 66481519350200102*b^29 - 31613474*a^20*b^8 + 2560190738*a^19*b^9 - 93039085164*a^18*b^10 + 2014769812227*a^17*b^11 - 29088394845801*a^16*b^12 + 296394503218452*a^15*b^13 - 2195803856429856*a^14*b^14 + 11955141149348568*a^13*b^15 - 47339581210610286*a^12*b^16 + 129362240990079682*a^11*b^17 - 196120981830162818*a^10*b^18 - 114872678543835602*a^9*b^19 + 1611653869121532756*a^8*b^20 - 5038012202129159700*a^7*b^21 - 8674944384184444972*a^6*b^22 + 5214886153233601336*a^5*b^23 - 5651635095218049844*a^4*b^24 - 8706221745865076424*a^3*b^25 + 3971331345361482072*a^2*b^26 - 1091622251748180662*a*b^27 + 136762672986637274*b^28 - 12908350*a^20*b^7 + 1148630827*a^19*b^8 - 45728481724*a^18*b^9 + 1081880402295*a^17*b^10 - 17021885588724*a^16*b^11 + 188556625367292*a^15*b^12 - 1514963404505628*a^14*b^13 + 8922388562990964*a^13*b^14 - 38097434113988184*a^12*b^15 + 111673489803873452*a^11*b^16 - 178385845211503358*a^10*b^17 - 138472209851059552*a^9*b^18 + 1813040708119144842*a^8*b^19 - 6000274551736232724*a^7*b^20 - 6050554784148914356*a^6*b^21 + 559838033190433780*a^5*b^22 - 30531368574736396*a^4*b^23 + 5121552822821731942*a^3*b^24 + 6454002645195997212*a^2*b^25 - 1880781612888322242*a*b^26 + 249410164533306756*b^27 - 4326994*a^20*b^6 + 426149952*a^19*b^7 - 18703376066*a^18*b^8 + 486104602554*a^17*b^9 - 8374721821851*a^16*b^10 + 101272132488408*a^15*b^11 - 885563650417644*a^14*b^12 + 5657786361083832*a^13*b^13 - 26097332191576464*a^12*b^14 + 82024048998531380*a^11*b^15 - 136522495433379198*a^10*b^16 - 150475654424641208*a^9*b^17 + 1790554041850323594*a^8*b^18 - 6256645010730175392*a^7*b^19 - 4673187488642995684*a^6*b^20 - 2760394123022349896*a^5*b^21 + 4841612860107910112*a^4*b^22 + 494325372059363044*a^3*b^23 - 9195806515574379604*a^2*b^24 - 2863776728870694264*a*b^25 + 402779954012816550*b^26 - 1166831*a^20*b^5 + 128467788*a^19*b^6 - 6269216554*a^18*b^7 + 180313974819*a^17*b^8 - 3423142604883*a^16*b^9 + 45433570636200*a^15*b^10 - 434353508288640*a^14*b^11 + 3021099648099960*a^13*b^12 - 15086614802373426*a^12*b^13 + 50793760959273592*a^11*b^14 - 86544968422735680*a^10*b^15 - 144418592357733226*a^9*b^16 + 1547164921990466688*a^8*b^17 - 5694227549183791404*a^7*b^18 - 5081108280826885348*a^6*b^19 - 3546362757535523636*a^5*b^20 + 7362300963562649498*a^4*b^21 - 2794367578986159848*a^3*b^22 - 6776252081565717880*a^2*b^23 - 3846264645934866006*a*b^24 + 575004382892110182*b^25 - 245929*a^20*b^4 + 30704383*a^19*b^5 - 1685999656*a^18*b^6 + 54207057798*a^17*b^7 - 1143686568024*a^16*b^8 + 16780641802200*a^15*b^9 - 176432590286640*a^14*b^10 + 1342033045597080*a^13*b^11 - 7273947171896730*a^12*b^12 + 26178446651017310*a^11*b^13 - 44250495580556408*a^10*b^14 - 120222141161685784*a^9*b^15 + 1163938444073371200*a^8*b^16 - 4504035368478292644*a^7*b^17 - 7164379977311361460*a^6*b^18 - 1430241152630285636*a^5*b^19 + 6534746309289533426*a^4*b^20 - 3555522278969800310*a^3*b^21 - 5526300875207027224*a^2*b^22 - 4544411509436667744*a*b^23 + 723867667937571396*b^24 - 38811*a^20*b^3 + 5614151*a^19*b^4 - 352957357*a^18*b^5 + 12868941927*a^17*b^6 - 305355649221*a^16*b^7 + 5001680819328*a^15*b^8 - 58293172814520*a^14*b^9 + 487755627866520*a^13*b^10 - 2877575437134450*a^12*b^11 + 11019223577395410*a^11*b^12 - 17319316854454186*a^10*b^13 - 85473037521210430*a^9*b^14 + 757303937939491878*a^8*b^15 - 3078749904120814704*a^7*b^16 + 8241604124757295428*a^6*b^17 + 2866353555636350248*a^5*b^18 + 2578455897924933380*a^4*b^19 - 1423472621204275550*a^3*b^20 - 5941371754581650998*a^2*b^21 - 4706829153924524910*a*b^22 + 800985965687651340*b^23 - 4281*a^20*b^2 + 743331*a^19*b^3 - 54970116*a^18*b^4 + 2322760317*a^17*b^5 - 63067913454*a^16*b^6 + 1169467650240*a^15*b^7 - 15273799367712*a^14*b^8 + 141664334925768*a^13*b^9 - 912295951408062*a^12*b^10 + 3678542919156378*a^11*b^11 - 4515169192572324*a^10*b^12 - 51164792228243538*a^9*b^13 + 422397680483158692*a^8*b^14 - 1805164455618227748*a^7*b^15 + 5174723517630604800*a^6*b^16 + 7920534258965957644*a^5*b^17 - 3148106073341080024*a^4*b^18 + 2883768056267602156*a^3*b^19 - 7916595947799022798*a^2*b^20 - 4254439020063681588*a*b^21 + 775834842713461692*b^22 - 291*a^20*b + 64929*a^19*b^2 - 5916144*a^18*b^3 + 300367713*a^17*b^4 - 9589369350*a^16*b^5 + 205598943228*a^15*b^6 - 3056739938220*a^14*b^7 + 31750680511164*a^13*b^8 - 223561080284412*a^12*b^9 + 924844115232492*a^11*b^10 - 297528411613290*a^10*b^11 - 25408134516725220*a^9*b^12 + 199650788284420200*a^8*b^13 - 899104808173140192*a^7*b^14 + 2768460049135232436*a^6*b^15 - 6081076436807955972*a^5*b^16 - 8892477247063503532*a^4*b^17 + 7945541517384037624*a^3*b^18 + 7667018347603349340*a^2*b^19 - 3337077222081003168*a*b^20 + 654381922677354126*b^21 - 9*a^20 + 3103*a^19*b - 382907*a^18*b^2 + 25085016*a^17*b^3 - 987504993*a^16*b^4 + 25366075020*a^15*b^5 - 439868739852*a^14*b^6 + 5188562736852*a^13*b^7 - 39782072699772*a^12*b^8 + 155915728327476*a^11*b^9 + 383821988130152*a^10*b^10 - 10287001272336958*a^9*b^11 + 78770653748334054*a^8*b^12 - 375608749179756996*a^7*b^13 + 1247852787009224832*a^6*b^14 - 2973587713724529612*a^5*b^15 + 5074077568110104964*a^4*b^16 - 6053123969463377112*a^3*b^17 + 4789871523407570904*a^2*b^18 - 2255435057951088668*a*b^19 + 477518964511288564*b^20 + 47*a^19 - 10355*a^18*b + 1081917*a^17*b^2 - 58170039*a^16*b^3 + 1926751848*a^15*b^4 - 40648336812*a^14*b^5 + 554597165424*a^13*b^6 - 4482268772592*a^12*b^7 + 10719288585018*a^11*b^8 + 220325076945688*a^10*b^9 - 3320793780634486*a^9*b^10 + 25428517452244764*a^8*b^11 - 129414476469219216*a^7*b^12 + 466926537526862892*a^6*b^13 - 1214652259487478312*a^5*b^14 + 2264578680246529476*a^4*b^15 - 2948921557389446700*a^3*b^16 + 2542752075554754696*a^2*b^17 - 1301928723585901924*a*b^18 + 299041155123876508*b^19 + 57*a^18 + 10260*a^17*b - 1116288*a^16*b^2 + 63360972*a^15*b^3 - 1785921264*a^14*b^4 + 28494611676*a^13*b^5 - 176400980964*a^12*b^6 - 2217629845548*a^11*b^7 + 66853969315848*a^10*b^8 - 828959232489024*a^9*b^9 + 6536412331979166*a^8*b^10 - 35946555523445952*a^7*b^11 + 142212562368013692*a^6*b^12 - 407352481942017744*a^5*b^13 + 836385895435844520*a^4*b^14 - 1197607674565203732*a^3*b^15 + 1132903519820967276*a^2*b^16 - 634717343682897372*a*b^17 + 159090738733610724*b^18 + 26163*a^16*b - 523260*a^15*b^2 + 18209448*a^14*b^3 - 576841824*a^13*b^4 + 26354460834*a^12*b^5 - 723033133056*a^11*b^6 + 12801412526760*a^10*b^7 - 152980109464806*a^9*b^8 + 1287320987223882*a^8*b^9 - 7796612908043820*a^7*b^10 + 34314705713577492*a^6*b^11 - 109569410568597744*a^5*b^12 + 250465672776143232*a^4*b^13 - 398212152750236628*a^3*b^14 + 416911571426982312*a^2*b^15 - 257631427884120840*a*b^16 + 70982002179032760*b^17 + 2825604*a^14*b^2 - 107372952*a^13*b^3 + 3654918774*a^12*b^4 - 84761055990*a^11*b^5 + 1503916426584*a^10*b^6 - 19424626000416*a^9*b^7 + 183258986443884*a^8*b^8 - 1259849263783248*a^7*b^9 + 6310013862207060*a^6*b^10 - 22877971861694436*a^5*b^11 + 59139055454240160*a^4*b^12 - 105817121966133720*a^3*b^13 + 124071210052100388*a^2*b^14 - 85456150861156344*a*b^15 + 26124458043004020*b^16 + 110198556*a^12*b^3 - 3801850182*a^11*b^4 + 92732084874*a^10*b^5 - 1488396796614*a^9*b^6 + 17107334031996*a^8*b^7 - 140718783566844*a^7*b^8 + 833402332304856*a^6*b^9 - 3533683462462476*a^5*b^10 + 10578312850189167*a^4*b^11 - 21725951586855966*a^3*b^12 + 29008889821331784*a^2*b^13 - 22592176584495858*a*b^14 + 7759858514136021*b^15 + 1818276174*a^10*b^4 - 50250541536*a^9*b^5 + 862854693480*a^8*b^6 - 9478966145076*a^7*b^7 + 71533705741812*a^6*b^8 - 373835114622108*a^5*b^9 + 1348489360511721*a^4*b^10 - 3279396541383963*a^3*b^11 + 5113339911110061*a^2*b^12 - 4597524815878125*a*b^13 + 1805664190854942*b^14 + 13389124554*a^8*b^5 - 278081817660*a^7*b^6 + 3262826660544*a^6*b^7 - 23536021100616*a^5*b^8 + 110489630651253*a^4*b^9 - 336138667209405*a^3*b^10 + 638036132686668*a^2*b^11 - 684230036128407*a*b^12 + 315462647931507*b^13 + 43257171636*a^6*b^6 - 630318786696*a^5*b^7 + 4722756203259*a^4*b^8 - 20238812864577*a^3*b^9 + 50665144031487*a^2*b^10 - 68626230530760*a*b^11 + 38784143810169*b^12 + 55616363532*a^4*b^7 - 506272485681*a^3*b^8 + 2063530664577*a^2*b^9 - 3995381409615*a*b^10 + 3007373069223*b^11 + 22082967873*a^2*b^8 - 94530599316*a*b^9 + 117775828656*b^10 + 1162261467*b^9\n",
      "---------------\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10\n",
      "-a^22*b^30 + 20*a^21*b^31 - 189*a^20*b^32 + 1120*a^19*b^33 - 4655*a^18*b^34 + 14364*a^17*b^35 - 33915*a^16*b^36 + 62016*a^15*b^37 - 87210*a^14*b^38 + 90440*a^13*b^39 - 58786*a^12*b^40 + 58786*a^10*b^42 - 90440*a^9*b^43 + 87210*a^8*b^44 - 62016*a^7*b^45 + 33915*a^6*b^46 - 14364*a^5*b^47 + 4655*a^4*b^48 - 1120*a^3*b^49 + 189*a^2*b^50 - 20*a*b^51 + b^52 - 39*a^22*b^29 + 841*a^21*b^30 - 8526*a^20*b^31 + 53970*a^19*b^32 - 238735*a^18*b^33 + 781641*a^17*b^34 - 1953504*a^16*b^35 + 3775224*a^15*b^36 - 5610510*a^14*b^37 + 6172530*a^13*b^38 - 4350164*a^12*b^39 + 352716*a^11*b^40 + 4056234*a^10*b^41 - 6760390*a^9*b^42 + 6860520*a^8*b^43 - 5093064*a^7*b^44 + 2896341*a^6*b^45 - 1272411*a^5*b^46 + 426930*a^4*b^47 - 106190*a^3*b^48 + 18501*a^2*b^49 - 2019*a*b^50 + 104*b^51 - 724*a^22*b^28 + 16818*a^21*b^29 - 182868*a^20*b^30 + 1236760*a^19*b^31 - 5825400*a^18*b^32 + 20250846*a^17*b^33 - 53612832*a^16*b^34 + 109582272*a^15*b^35 - 172210680*a^14*b^36 + 201002900*a^13*b^37 - 153078744*a^12*b^38 + 23984688*a^11*b^39 + 133561792*a^10*b^40 - 242424420*a^9*b^41 + 259304400*a^8*b^42 - 201179904*a^7*b^43 + 119082348*a^6*b^44 - 54312678*a^5*b^45 + 18883340*a^4*b^46 - 4859400*a^3*b^47 + 874776*a^2*b^48 - 98522*a*b^49 + 5232*b^50 - 8526*a^22*b^27 + 213146*a^21*b^28 - 2484909*a^20*b^29 + 17957310*a^19*b^30 - 90100850*a^18*b^31 + 332756424*a^17*b^32 - 933835959*a^16*b^33 + 2020194456*a^15*b^34 - 3359154780*a^14*b^35 + 4160013900*a^13*b^36 - 3414349666*a^12*b^37 + 779855076*a^11*b^38 + 2793863436*a^10*b^39 - 5555096120*a^9*b^40 + 6272579250*a^8*b^41 - 5091459336*a^7*b^42 + 3139864266*a^6*b^43 - 1488088854*a^5*b^44 + 536569215*a^4*b^45 - 142976050*a^3*b^46 + 26614854*a^2*b^47 - 3095904*a*b^48 + 169621*b^49 - 71610*a^22*b^26 + 1924839*a^21*b^27 - 24050544*a^20*b^28 + 185712870*a^19*b^29 - 992905515*a^18*b^30 + 3897665415*a^17*b^31 - 11602165491*a^16*b^32 + 26582794056*a^15*b^33 - 46795374360*a^14*b^34 + 61496645070*a^13*b^35 - 54277701660*a^12*b^36 + 16146985764*a^11*b^37 + 41697556446*a^10*b^38 - 91420120890*a^9*b^39 + 109141251030*a^8*b^40 - 92784114360*a^7*b^41 + 59671122714*a^6*b^42 - 29413039509*a^5*b^43 + 11008657380*a^4*b^44 - 3039981210*a^3*b^45 + 585640965*a^2*b^46 - 70414701*a*b^47 + 3983301*b^48 - 457226*a^22*b^25 + 13202196*a^21*b^26 - 176719578*a^20*b^27 + 1458012920*a^19*b^28 - 8308123635*a^18*b^29 + 34680528981*a^17*b^30 - 109560833844*a^16*b^31 + 266025732840*a^15*b^32 - 496054898640*a^14*b^33 + 691891549300*a^13*b^34 - 655539263652*a^12*b^35 + 239214107496*a^11*b^36 + 472757188358*a^10*b^37 - 1151387864130*a^9*b^38 + 1455541993080*a^8*b^39 - 1297360805160*a^7*b^40 + 870945217506*a^6*b^41 - 446912628624*a^5*b^42 + 173780054350*a^4*b^43 - 49774761120*a^3*b^44 + 9931891557*a^2*b^45 - 1235331979*a*b^46 + 72209004*b^47 - 2309714*a^22*b^24 + 71580908*a^21*b^25 - 1026006177*a^20*b^26 + 9043565370*a^19*b^27 - 54932298400*a^18*b^28 + 243925033464*a^17*b^29 - 818240975139*a^16*b^30 + 2106709295400*a^15*b^31 - 4163341504140*a^14*b^32 + 6164486356840*a^13*b^33 - 6260702709898*a^12*b^34 + 2701299823404*a^11*b^35 + 4233157051032*a^10*b^36 - 11548364272480*a^9*b^37 + 15481979988570*a^8*b^38 - 14483353811640*a^7*b^39 + 10159120185102*a^6*b^40 - 5431834397556*a^5*b^41 + 2196335582875*a^4*b^42 - 653074519510*a^3*b^43 + 135088899288*a^2*b^44 - 17396129400*a*b^45 + 1051571801*b^46 - 9484794*a^22*b^23 + 315248558*a^21*b^24 - 4836523860*a^20*b^25 + 45538619490*a^19*b^26 - 294894687570*a^18*b^27 + 1393411782294*a^17*b^28 - 4965450185493*a^16*b^29 + 13563375467376*a^15*b^30 - 28421921501460*a^14*b^31 + 44683724850660*a^13*b^32 - 48587948040268*a^12*b^33 + 24187757535396*a^11*b^34 + 30725611721532*a^10*b^35 - 94782571335900*a^9*b^36 + 134945348943690*a^8*b^37 - 132632991753120*a^7*b^38 + 97299651133230*a^6*b^39 - 54258322548402*a^5*b^40 + 22834520178120*a^4*b^41 - 7055066755030*a^3*b^42 + 1514166571638*a^2*b^43 - 202050375066*a*b^44 + 12641138979*b^45 - 32281216*a^22*b^22 + 1149915141*a^21*b^23 - 18875752539*a^20*b^24 + 189824492690*a^19*b^25 - 1310633404500*a^18*b^26 + 6591752151516*a^17*b^27 - 24964163761131*a^16*b^28 + 72381552861744*a^15*b^29 - 160904851850610*a^14*b^30 + 268662092189750*a^13*b^31 - 312476007857832*a^12*b^32 + 176390790948372*a^11*b^33 + 184119581831822*a^10*b^34 - 649160248957500*a^9*b^35 + 982848624935400*a^8*b^36 - 1015923874302720*a^7*b^37 + 780200957924010*a^6*b^38 - 454187376894195*a^5*b^39 + 199130886644795*a^4*b^40 - 63987010104150*a^3*b^41 + 14261695439502*a^2*b^42 - 1973752364392*a*b^43 + 127918196043*b^44 - 92369100*a^22*b^21 + 3524422274*a^21*b^22 - 61878995724*a^20*b^23 + 664581701070*a^19*b^24 - 4892848355500*a^18*b^25 + 26200181181510*a^17*b^26 - 105494415291594*a^16*b^27 + 324823282263144*a^15*b^28 - 766379502411390*a^14*b^29 + 1359338260268310*a^13*b^30 - 1689741964035580*a^12*b^31 + 1067869596485328*a^11*b^32 + 923036617681542*a^10*b^33 - 3765107890134430*a^9*b^34 + 6069409165756980*a^8*b^35 - 6604094882801520*a^7*b^36 + 5314379253618330*a^6*b^37 - 3232702136943720*a^5*b^38 + 1477944169674000*a^4*b^39 - 494381665896790*a^3*b^40 + 114538031735190*a^2*b^41 - 16455088280088*a*b^42 + 1105700727758*b^43 - 224602434*a^22*b^20 + 9175579950*a^21*b^21 - 172266863391*a^20*b^22 + 1975790684700*a^19*b^23 - 15512802990510*a^18*b^24 + 88465166099730*a^17*b^25 - 378856187121762*a^16*b^26 + 1239361335811368*a^15*b^27 - 3104885467896660*a^14*b^28 + 5851749101176440*a^13*b^29 - 7769132685713490*a^12*b^30 + 5443378411934736*a^11*b^31 + 3909252283965756*a^10*b^32 - 18704362767968640*a^9*b^33 + 32137025763684240*a^8*b^34 - 36842910009736104*a^7*b^35 + 31094924481365094*a^6*b^36 - 19783357682804982*a^5*b^37 + 9440561113500825*a^4*b^38 - 3290554276015020*a^3*b^39 + 793187702574498*a^2*b^40 - 118402386750018*a*b^41 + 8256432085674*b^42 - 467869766*a^22*b^19 + 20458799634*a^21*b^20 - 410680773384*a^20*b^21 + 5030206972420*a^19*b^22 - 42125159854260*a^18*b^23 + 255911123142990*a^17*b^24 - 1166109315608034*a^16*b^25 + 4054781858623272*a^15*b^26 - 10790980815411720*a^14*b^27 + 21615912757262320*a^13*b^28 - 30634824533970930*a^12*b^29 + 23614414512475332*a^11*b^30 + 14089109591531884*a^10*b^31 - 80306533159741980*a^9*b^32 + 147190062803262570*a^8*b^33 - 177938728421602176*a^7*b^34 + 157651322061957822*a^6*b^35 - 105007329883724058*a^5*b^36 + 52353487039116130*a^4*b^37 - 19033053590428080*a^3*b^38 + 4778122242902232*a^2*b^39 - 741810139201754*a*b^40 + 53731512139536*b^41 - 840003661*a^22*b^18 + 39311967912*a^21*b^19 - 843732657747*a^20*b^20 + 11037696904850*a^19*b^21 - 98614285721700*a^18*b^22 + 638407420097265*a^17*b^23 - 3096552494842905*a^16*b^24 + 11450289423691104*a^15*b^25 - 32385813079054050*a^14*b^26 + 68970627220975130*a^13*b^27 - 104295001403171670*a^12*b^28 + 87902896317195960*a^11*b^29 + 43452845131177118*a^10*b^30 - 300148426138664880*a^9*b^31 + 587205559857828240*a^8*b^32 - 749130682605602136*a^7*b^33 + 697369901612917827*a^6*b^34 - 486756847375902810*a^5*b^35 + 253802134564674605*a^4*b^36 - 96334929323828370*a^3*b^37 + 25212049095130002*a^2*b^38 - 4074970475505769*a*b^39 + 306894102395685*b^40 - 1305516999*a^22*b^17 + 65395870309*a^21*b^18 - 1500904989696*a^20*b^19 + 20975924160030*a^19*b^20 - 199998590837570*a^18*b^21 + 1380286298275920*a^17*b^22 - 7129887591871170*a^16*b^23 + 28051067433914760*a^15*b^24 - 84361001305198590*a^14*b^25 + 191065797566080710*a^13*b^26 - 308161011618829460*a^12*b^27 + 282534527779167300*a^11*b^28 + 115229438719113810*a^10*b^29 - 982302396609545690*a^9*b^30 + 2051896153840294140*a^8*b^31 - 2764364663810950704*a^7*b^32 + 2706183733207253649*a^6*b^33 - 1981297711525304151*a^5*b^34 + 1081498523002718100*a^4*b^35 - 429026578416517130*a^3*b^36 + 117173665724503668*a^2*b^37 - 19736519334956538*a*b^38 + 1547036123165302*b^39 - 1761619390*a^22*b^16 + 94478755026*a^21*b^17 - 2319558739176*a^20*b^18 + 34644457163890*a^19*b^19 - 352674265026930*a^18*b^20 + 2596051630204830*a^17*b^21 - 14288685911911005*a^16*b^22 + 59845123230760440*a^15*b^23 - 191469987651251880*a^14*b^24 + 461342700864439100*a^13*b^25 - 793382110282220550*a^12*b^26 + 787845662404218600*a^11*b^27 + 264086726035246660*a^10*b^28 - 2828525341700759820*a^9*b^29 + 6308132714912304360*a^8*b^30 - 8979917690600845680*a^7*b^31 - 9194245495554540850*a^6*b^32 - 7112358180558565326*a^5*b^33 + 4068423759472123310*a^4*b^34 - 1688532051092340930*a^3*b^35 + 481765491073149990*a^2*b^36 - 84656163836478962*a*b^37 + 6913660506382677*b^38 - 2067294316*a^22*b^15 + 118772642680*a^21*b^16 - 3120997164369*a^20*b^17 + 49845452090910*a^19*b^18 - 542067046221050*a^18*b^19 + 4258478404315296*a^17*b^20 - 24990335449047402*a^16*b^21 + 111493873992895152*a^15*b^22 - 379710210339416340*a^14*b^23 + 973702036497031100*a^13*b^24 - 1785025163017120934*a^12*b^25 + 1912558357459069320*a^11*b^26 + 527059278710668704*a^10*b^27 - 7194194162427519380*a^9*b^28 - 1324889566460184706*a^8*b^29 - 7320749704264154912*a^7*b^30 - 8926695662482820576*a^6*b^31 - 4146609296703971900*a^5*b^32 - 4889176047995728421*a^4*b^33 - 5893281578091327350*a^3*b^34 + 1758481475118184362*a^2*b^35 - 322713580501158084*a*b^36 + 27488886017128984*b^37 - 2110909329*a^22*b^14 + 130028250166*a^21*b^15 - 3659869883376*a^20*b^16 + 62551433110950*a^19*b^17 - 727249618665465*a^18*b^18 + 6102057509140509*a^17*b^19 - 38208396761095050*a^16*b^20 + 181716838419581448*a^15*b^21 - 659186401075096590*a^14*b^22 + 1799810047977842250*a^13*b^23 - 3516605260735636706*a^12*b^24 + 4051423744430759424*a^11*b^25 + 928569822787753146*a^10*b^26 + 2232782189209379866*a^9*b^27 + 4248679071910253998*a^8*b^28 + 8303126750736112072*a^7*b^29 + 1140156700734461906*a^6*b^30 - 8337291128635465536*a^5*b^31 + 3233673154824926593*a^4*b^32 + 157845090100989146*a^3*b^33 + 5713633032905756448*a^2*b^34 - 1096327507065146055*a*b^35 + 97512496573131801*b^36 - 1874225759*a^22*b^13 + 123922910493*a^21*b^14 - 3740273162598*a^20*b^15 + 68479542148150*a^19*b^16 - 852024902735265*a^18*b^17 + 7642694347024779*a^17*b^18 - 51107808949599948*a^16*b^19 + 259328774177712792*a^15*b^20 - 1002768687947972250*a^14*b^21 + 2916677404027446850*a^13*b^22 - 6073003935496268316*a^12*b^23 + 7498707148221892512*a^11*b^24 + 1480219517000383978*a^10*b^25 + 4431901856414081102*a^9*b^26 - 4535578603295632700*a^8*b^27 - 97420734632901664*a^7*b^28 - 6196907081187578986*a^6*b^29 + 6481402284278662038*a^5*b^30 - 4987390904485139036*a^4*b^31 + 4773240087288184308*a^3*b^32 - 1887347448549558928*a^2*b^33 - 3326081360287599536*a*b^34 + 309273962661927984*b^35 - 1444245936*a^22*b^12 + 102662846566*a^21*b^13 - 3327471674394*a^20*b^14 + 65348844195600*a^19*b^15 - 871198077278900*a^18*b^16 + 8364153446947746*a^17*b^17 - 59799606200880021*a^16*b^18 + 324061659441078384*a^15*b^19 - 1336885466068110420*a^14*b^20 + 4144893794364786680*a^13*b^21 - 9196076393410593414*a^12*b^22 - 6316233724457003272*a^11*b^23 + 2218613895984005884*a^10*b^24 - 2501369646088739392*a^9*b^25 + 39769056491864346*a^8*b^26 - 737549629117721192*a^7*b^27 + 8224804155249534568*a^6*b^28 - 5303726829357601628*a^5*b^29 + 8272855282229482632*a^4*b^30 + 4388368612980990792*a^3*b^31 + 5977290186915677080*a^2*b^32 - 9024944164588240252*a*b^33 + 878373737670678543*b^34 - 962803170*a^22*b^11 + 73729867974*a^21*b^12 - 2571017483349*a^20*b^13 + 54254729091150*a^19*b^14 - 776226607071090*a^18*b^15 + 7987972866318900*a^17*b^16 - 61140657992214339*a^16*b^17 + 354283265021911344*a^15*b^18 - 1560921873876139320*a^14*b^19 + 5162261310338395200*a^13*b^20 + 6243672315449844746*a^12*b^21 - 1308761424389477620*a^11*b^22 + 3261226101613309284*a^10*b^23 + 390723139958951740*a^9*b^24 + 2849616977105484570*a^8*b^25 + 7815515741121612344*a^7*b^26 + 9069902332582123684*a^6*b^27 - 5821716975504196684*a^5*b^28 + 2794093803502452122*a^4*b^29 + 1938243184635717500*a^3*b^30 + 6998905920577066780*a^2*b^31 - 3475885673007475712*a*b^32 + 2236207157543817178*b^33 - 552675364*a^22*b^10 + 45715376175*a^21*b^11 - 1719194897406*a^20*b^12 + 39067087516730*a^19*b^13 - 601026935342715*a^18*b^14 + 6641544750637293*a^17*b^15 - 54511888739567889*a^16*b^16 + 338248703557003968*a^15*b^17 - 1593538315520323410*a^14*b^18 + 5626306249938662330*a^13*b^19 + 4277092899534820654*a^12*b^20 + 2658945837580667528*a^11*b^21 + 4791234483488941306*a^10*b^22 - 904188905412117248*a^9*b^23 - 5804850307580456228*a^8*b^24 - 5050212538917305040*a^7*b^25 + 9096163952532879584*a^6*b^26 + 3387345545705990606*a^5*b^27 - 7961721616223367728*a^4*b^28 - 5646469093590483436*a^3*b^29 + 2530210659567600022*a^2*b^30 + 7644714111434128606*a*b^31 + 5105896385483960430*b^32 - 271407896*a^22*b^9 + 24332415534*a^21*b^10 - 989874141354*a^20*b^11 + 24289397389180*a^19*b^12 - 402820880923335*a^18*b^13 + 4790587907920437*a^17*b^14 - 42248698544388336*a^16*b^15 + 281222784477580032*a^15*b^16 - 1418760149594728230*a^14*b^17 + 5353011056579108790*a^13*b^18 + 4085520290341807788*a^12*b^19 + 4135828040094818324*a^11*b^20 + 6888154499700746454*a^10*b^21 + 1886352363661813954*a^9*b^22 + 3410082319643583180*a^8*b^23 + 4448674078038292984*a^7*b^24 + 2464015804587513600*a^6*b^25 + 1697809853369921204*a^5*b^26 - 8389773138977915028*a^4*b^27 - 9126005856470020304*a^3*b^28 - 6984268134688392114*a^2*b^29 - 703769590566117282*a*b^30 - 7990256591302228136*b^31 - 113034966*a^22*b^8 + 11032248392*a^21*b^9 - 487412542617*a^20*b^10 + 12960057519150*a^19*b^11 - 232421391572020*a^18*b^12 + 2983122367170372*a^17*b^13 - 28338519897819369*a^16*b^14 + 202788724051899312*a^15*b^15 - 1097488482745879080*a^14*b^16 + 4430138391135482340*a^13*b^17 + 5788447928834449258*a^12*b^18 + 2441080350934601360*a^11*b^19 - 9170232750776803540*a^10*b^20 - 80233425768244820*a^9*b^21 - 6197130343089463896*a^8*b^22 + 4897862776756119800*a^7*b^23 + 6664249879760298908*a^6*b^24 + 433859580869687664*a^5*b^25 - 1427421531621974050*a^4*b^26 + 4569038374099705556*a^3*b^27 + 2357410204576227488*a^2*b^28 + 3907656745873010400*a*b^29 + 752293530543602962*b^30 - 39464234*a^22*b^7 + 4217415414*a^21*b^8 - 203386792686*a^20*b^9 + 5886503224070*a^19*b^10 - 114611735570430*a^18*b^11 + 1593205303628358*a^17*b^12 - 16353183464825193*a^16*b^13 + 126139431351029112*a^15*b^14 - 733890389510275380*a^14*b^15 + 3173650864779742900*a^13*b^16 + 8793008321912032234*a^12*b^17 - 1869540229889725864*a^11*b^18 - 7197922865129393504*a^10*b^19 - 32714724164463860*a^9*b^20 + 6515180671936455218*a^8*b^21 - 7363760459746619672*a^7*b^22 - 4874056301430382380*a^6*b^23 + 746587740425319292*a^5*b^24 - 7456576911005119612*a^4*b^25 + 2246370187533636068*a^3*b^26 + 7895259118086289948*a^2*b^27 + 5363259658838651276*a*b^28 - 5316118580135595110*b^29 - 11372270*a^22*b^6 + 1340925521*a^21*b^7 - 71059032471*a^20*b^8 + 2251702679310*a^19*b^9 - 47841624037690*a^18*b^10 + 723503581954650*a^17*b^11 - 8055342881552127*a^16*b^12 + 67196212818510552*a^15*b^13 - 421383332265387480*a^14*b^14 + 1955179337487085570*a^13*b^15 - 6326021942593940860*a^12*b^16 - 7284288636263474488*a^11*b^17 - 6479536964026235944*a^10*b^18 + 2472557949106312694*a^9*b^19 - 7484992295045171060*a^8*b^20 + 5870655043427555712*a^7*b^21 - 2270738464124763126*a^6*b^22 + 5979501423804535362*a^5*b^23 + 5747679573455634504*a^4*b^24 - 7352376131737693420*a^3*b^25 + 7762606782248234274*a^2*b^26 - 1796002690508478428*a*b^27 - 8879352075177353916*b^28 - 2648142*a^22*b^5 + 348131000*a^21*b^6 - 20454069888*a^20*b^7 + 715124626650*a^19*b^8 - 16691768613450*a^18*b^9 + 276210301257072*a^17*b^10 - 3352341954189690*a^16*b^11 + 30368091590262048*a^15*b^12 - 205913664831954240*a^14*b^13 + 1026905603940214740*a^13*b^14 - 3528219699380646088*a^12*b^15 + 6265871351411624316*a^11*b^16 - 7446669668018793592*a^10*b^17 + 1089923574961983412*a^9*b^18 + 4346832077537829572*a^8*b^19 + 1083113742439778304*a^7*b^20 + 4825499676875147110*a^6*b^21 - 919681121379932774*a^5*b^22 + 4588897096583783356*a^4*b^23 - 340997207656525600*a^3*b^24 - 3449940550843472142*a^2*b^25 + 5386253117081073054*a*b^26 + 5697861299768597436*b^27 - 483658*a^22*b^4 + 71944362*a^21*b^5 - 4745022387*a^20*b^6 + 184976549660*a^19*b^7 - 4785760273350*a^18*b^8 + 87317982515358*a^17*b^9 - 1162714621262712*a^16*b^10 + 11498506489455552*a^15*b^11 - 84635411589329580*a^14*b^12 + 454509991638628940*a^13*b^13 - 1652796780150050262*a^12*b^14 + 2843755280872418640*a^11*b^15 + 8651237055468483476*a^10*b^16 + 4174226728375193780*a^9*b^17 + 4069808225352856030*a^8*b^18 + 1961932724683830768*a^7*b^19 - 3603092398341510404*a^6*b^20 - 1286245518904967280*a^5*b^21 + 1331430255467043138*a^4*b^22 - 8807260089905184704*a^3*b^23 - 2751027954271961652*a^2*b^24 - 2950369078804887520*a*b^25 - 2360835121503701368*b^26 - 66298*a^22*b^3 + 11408446*a^21*b^4 - 859966086*a^20*b^5 + 37941151360*a^19*b^6 - 1101660657720*a^18*b^7 + 22393373936598*a^17*b^8 - 329971080604116*a^16*b^9 + 3586941094973616*a^15*b^10 - 28800669013450740*a^14*b^11 + 166844229286728700*a^13*b^12 - 637891865518215672*a^12*b^13 + 979093107610354464*a^11*b^14 + 5775797494250760704*a^10*b^15 + 2495513863351392148*a^9*b^16 - 6756004165562621848*a^8*b^17 + 4943914500849011624*a^7*b^18 - 1120191052154188024*a^6*b^19 + 7944628551862238808*a^5*b^20 + 987549836129812170*a^4*b^21 - 9117960363427531020*a^3*b^22 + 4481785293658430260*a^2*b^23 + 7899470178186327708*a*b^24 + 432935224882427574*b^25 - 6357*a^22*b^2 + 1312162*a^21*b^3 - 116245983*a^20*b^4 + 5936121870*a^19*b^5 - 196964970790*a^18*b^6 + 4526577056547*a^17*b^7 - 74689092162027*a^16*b^8 + 900681906475128*a^15*b^9 - 7937283477469140*a^14*b^10 + 49654859802318750*a^13*b^11 - 196762338738354298*a^12*b^12 + 210573663119464008*a^11*b^13 + 3246359522943303858*a^10*b^14 - 8984581608428738464*a^9*b^15 - 3004609271501053642*a^8*b^16 + 5199531879422401336*a^7*b^17 + 8213447567267485996*a^6*b^18 + 4335842020902844668*a^5*b^19 - 8890591792501759490*a^4*b^20 + 6659605915908754804*a^3*b^21 - 263905889743060524*a^2*b^22 - 996835860222447674*a*b^23 - 5562875629815655220*b^24 - 375*a^22*b + 99513*a^21*b^2 - 10871868*a^20*b^3 + 666876350*a^19*b^4 - 26011440420*a^18*b^5 + 691063567110*a^17*b^6 - 12989962719258*a^16*b^7 + 176003516342448*a^15*b^8 - 1715272169567580*a^14*b^9 + 11570758002765360*a^13*b^10 - 45902857273001820*a^12*b^11 - 4560305715053088*a^11*b^12 + 1520571600999938578*a^10*b^13 + 6263891153990667346*a^9*b^14 + 3238475296611956532*a^8*b^15 + 4423461952953959216*a^7*b^16 - 3337989316397813628*a^6*b^17 + 7776076095727033796*a^5*b^18 + 4674281398500894368*a^4*b^19 - 707759647853888920*a^3*b^20 + 7627949951630712228*a^2*b^21 + 5591727550105114828*a*b^22 - 121795291968575724*b^23 - 10*a^22 + 4106*a^21*b - 610974*a^20*b^2 + 48415430*a^19*b^3 - 2333167130*a^18*b^4 + 74385465462*a^17*b^5 - 1636475160495*a^16*b^6 + 25382789060688*a^15*b^7 - 275991556577580*a^14*b^8 + 1986933866183560*a^13*b^9 - 7091167047222986*a^12*b^10 - 26720717619530844*a^11*b^11 + 585624761604987832*a^10*b^12 - 4565111674620366520*a^9*b^13 + 4629950611301089964*a^8*b^14 + 8466318853630097144*a^7*b^15 + 3631451518280415120*a^6*b^16 - 6201962456221653528*a^5*b^17 - 6943610663078346196*a^4*b^18 - 2525968919038793448*a^3*b^19 + 1275290182905636832*a^2*b^20 - 530961247456214432*a*b^21 + 2234460737104425422*b^22 + 52*a^21 - 14301*a^20*b + 1810410*a^19*b^2 - 120161510*a^18*b^3 + 4963724388*a^17*b^4 - 134153794152*a^16*b^5 + 2454752668872*a^15*b^6 - 29977906391100*a^14*b^7 + 219461113291140*a^13*b^8 - 352045473010504*a^12*b^9 - 12849780980204532*a^11*b^10 + 182103821827613868*a^10*b^11 - 1417528823598750100*a^9*b^12 + 7593713963212892130*a^8*b^13 + 7183471102545239888*a^7*b^14 - 5752167541758446000*a^6*b^15 - 2782235406091559888*a^5*b^16 + 2147403824990152844*a^4*b^17 - 3671823845896454912*a^3*b^18 - 3420108027831021632*a^2*b^19 - 5679276878502580488*a*b^20 + 5659286843437241640*b^21 + 63*a^20 + 14490*a^19*b - 2070810*a^18*b^2 + 147026313*a^17*b^3 - 5493192201*a^16*b^4 + 125925798096*a^15*b^5 - 1674908079390*a^14*b^6 + 8299887241590*a^13*b^7 + 141012656255016*a^12*b^8 - 3687012741900852*a^11*b^9 + 44570079506591730*a^10*b^10 - 356141809347612120*a^9*b^11 + 2045465262660146040*a^8*b^12 - 8701181215505387784*a^7*b^13 + 9214462372169296667*a^6*b^14 + 8334818188027093792*a^5*b^15 + 2768924713721180079*a^4*b^16 + 7964236752926386088*a^3*b^17 + 4560909989912428161*a^2*b^18 - 1750346355382177596*a*b^19 - 5644416564757094371*b^20 + 35910*a^18*b - 711018*a^17*b^2 + 8790768*a^16*b^3 + 147977928*a^15*b^4 + 25938259830*a^14*b^5 - 1508830936830*a^13*b^6 + 41421989663964*a^12*b^7 - 705378173422104*a^11*b^8 + 8274331489930506*a^10*b^9 - 70055890986452490*a^9*b^10 + 438729571468783980*a^8*b^11 - 2055098530847791296*a^7*b^12 + 7212319430039271261*a^6*b^13 - 381800464593880043*a^5*b^14 - 958386156311985062*a^4*b^15 + 6774687808705101018*a^3*b^16 + 7008974744775284641*a^2*b^17 - 5303266946479300727*a*b^18 + 5799299227975919232*b^19 + 4944807*a^16*b^2 - 220397112*a^15*b^3 + 8603964180*a^14*b^4 - 238141905120*a^13*b^5 + 5274378386550*a^12*b^6 - 87990902200656*a^11*b^7 + 1100685694566276*a^10*b^8 - 10284998987589480*a^9*b^9 + 72041184206083980*a^8*b^10 - 378750652490049840*a^7*b^11 + 1490518292735751804*a^6*b^12 - 4350721701187319094*a^5*b^13 - 9196880198794560736*a^4*b^14 + 4576066633086238096*a^3*b^15 - 4588747931806151416*a^2*b^16 - 8254054628771651442*a*b^17 + 2211068469937523112*b^18 + 254304360*a^14*b^3 - 10680783120*a^13*b^4 + 318198330450*a^12*b^5 - 6412564172196*a^11*b^6 + 95272051391244*a^10*b^7 - 1044736350556500*a^9*b^8 + 8530301467825110*a^8*b^9 - 51891117248919312*a^7*b^10 + 234552852555547554*a^6*b^11 - 780700510123000614*a^5*b^12 + 1879805151305309655*a^4*b^13 - 3172351728921033330*a^3*b^14 + 3546279112963117734*a^2*b^15 - 2350886570327279448*a*b^16 + 697529499445718433*b^17 + 5785424190*a^12*b^4 - 201332761812*a^11*b^5 + 4422378250836*a^10*b^6 - 64009488205530*a^9*b^7 + 658640790421380*a^8*b^8 - 4892111921070648*a^7*b^9 + 26437946865095115*a^6*b^10 - 103516502865212556*a^5*b^11 + 289444311983425410*a^4*b^12 - 561181258296305640*a^3*b^13 + 714205472500298646*a^2*b^14 - 534833340730078860*a*b^15 + 178045020264890277*b^16 + 62482581252*a^10*b^5 - 1706255103420*a^9*b^6 + 27097528231980*a^8*b^7 - 275688254162808*a^7*b^8 + 1925113561724241*a^6*b^9 - 9369355156931259*a^5*b^10 + 31712040330411420*a^4*b^11 - 72964375649406990*a^3*b^12 + 108515492931142836*a^2*b^13 - 93790363704362982*a*b^14 + 35668787067717588*b^15 + 324428787270*a^8*b^6 - 6636886048152*a^7*b^7 + 73515563195382*a^6*b^8 - 500914230735618*a^5*b^9 + 2223367731300240*a^4*b^10 - 6427835243689230*a^3*b^11 + 11662787620603854*a^2*b^12 - 12031979545129194*a*b^13 + 5370585219447426*b^14 + 778629089448*a^6*b^7 - 11198518374708*a^5*b^8 + 80467881266115*a^4*b^9 - 330715473893910*a^3*b^10 + 795187010680650*a^2*b^11 - 1038797272444176*a*b^12 + 568947047868486*b^13 + 772903875555*a^4*b^8 - 6969694597110*a^3*b^9 + 27580464611910*a^2*b^10 - 51833374643799*a*b^11 + 37931952657501*b^12 + 244074908070*a^2*b^9 - 1039061751498*a*b^10 + 1269189521964*b^11 + 10460353203*b^10\n",
      "---------------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,11):\n",
    "    D=snappy.Link(create_D_n(n))\n",
    "    word=D.braid_word()\n",
    "    hom=normalized_HOMFLY(word)\n",
    "    print(n)\n",
    "    print(hom)\n",
    "    print('---------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "-a^4 + 7*a^3 + 9*a^2\n",
      "---------------\n",
      "2\n",
      "-2*a^6 + 12*a^5 + 15*a^4\n",
      "---------------\n",
      "3\n",
      "-3*a^8 + 17*a^7 + 21*a^6\n",
      "---------------\n",
      "4\n",
      "-4*a^10 + 22*a^9 + 27*a^8\n",
      "---------------\n",
      "5\n",
      "-5*a^12 + 27*a^11 + 33*a^10\n",
      "---------------\n",
      "6\n",
      "-6*a^14 + 32*a^13 + 39*a^12\n",
      "---------------\n",
      "7\n",
      "-7*a^16 + 37*a^15 + 45*a^14\n",
      "---------------\n",
      "8\n",
      "-8*a^18 + 42*a^17 + 51*a^16\n",
      "---------------\n",
      "9\n",
      "-9*a^20 + 47*a^19 + 57*a^18\n",
      "---------------\n",
      "10\n",
      "-10*a^22 + 52*a^21 + 63*a^20\n",
      "---------------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,11):\n",
    "    D=snappy.Link(create_D_n(n))\n",
    "    word=D.braid_word()\n",
    "    hom=normalized_HOMFLY(word)\n",
    "    print(n)\n",
    "    print(hom(a=a,b=0))\n",
    "    print('---------------')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1\n",
      "Z/5 + Z/5 + Z/15\n",
      "---------------\n",
      "2\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5\n",
      "---------------\n",
      "3\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/35\n",
      "---------------\n",
      "4\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/45\n",
      "---------------\n",
      "5\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/55\n",
      "---------------\n",
      "6\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/65\n",
      "---------------\n",
      "7\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/15\n",
      "---------------\n",
      "8\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/85\n",
      "---------------\n",
      "9\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/95\n",
      "---------------\n",
      "10\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/105\n",
      "---------------\n",
      "11\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/115\n",
      "---------------\n",
      "12\n",
      "Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/5 + Z/25\n",
      "---------------\n"
     ]
    }
   ],
   "source": [
    "for n in range(1,13):\n",
    "    D=snappy.Link(create_D_n(n))\n",
    "    K=D.exterior()\n",
    "    K.dehn_fill((2,0))\n",
    "    cov=K.covers(2)\n",
    "    DBC=cov[0]\n",
    "    print(n)\n",
    "    print(DBC.homology())\n",
    "    print('---------------')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.6",
   "language": "sage",
   "name": "sagemath-9.6"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

